A Matrix Method for Quasinormal Modes: Schwarzschild Black Holes in Asymptotically Flat and (Anti-) de Sitter Spacetimes

In this work, we study the quasinormal modes of Schwarzschild and Schwarzschild (Anti-) de Sitter black holes by a matrix method. The proposed method involves discretizing the master field equation and expressing it in form of a homogeneous system of linear algebraic equations. The resulting homogeneous matrix equation furnishes a non-standard eigenvalue problem, which can then be solved numerically to obtain the quasinormal frequencies. A key feature of the present approach is that the discretization of the wave function and its derivatives are made to be independent of any specific metric through coordinate transformation. In many cases, it can be carried out beforehand which in turn improves the efficiency and facilitates the numerical implementation. We also analyze the precision and efficiency of the present method as well as compare the results to those obtained by different approaches.

==> anc/QNMs_of_ASdS_black_hole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    369355,      10177]
NotebookOptionsPosition[    367857,      10126]
NotebookOutlinePosition[    368201,      10141]
CellTagsIndexPosition[    368158,      10138]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Metrix Method for Quasinormal Modes:\nmassless scalar \
field in Schwarschild anti-de Sitter spacetime", "Section",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.682810578955532*^9, 3.6828105892080126`*^9}, 
   3.682899271561234*^9, {3.6833035999854436`*^9, 3.6833036028579273`*^9}, {
   3.6961967098070374`*^9, 3.6961967124165344`*^9}, {3.6961977813705325`*^9, 
   3.6961978060137877`*^9}, {3.6962003901191607`*^9, 3.696200395619073*^9}, {
   3.696202989666916*^9, 3.6962029942776904`*^9}},
 TextAlignment->-0.5,
 TextJustification->0.25],

Cell[BoxData[{
 StyleBox["References", "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{"arXiv", ":", "1609.05948"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"Class", ".", "Quantum"}], " ", 
    RowBox[{"Grav", ".", "34"}], " ", 
    RowBox[{"(", "2017", ")"}], " ", 
    RowBox[{"095004", " ", "[", 
     RowBox[{"arXiv", ":", "1610.08135"}], "]"}]}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", 
    StyleBox[
     RowBox[{"et", ".", " ", "al"}],
     FontSlant->"Italic"]}], ",", " ", 
   RowBox[{"arXiv", ":", "1703.06439"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]"}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, {
   3.6962647195986147`*^9, 3.6962647728816843`*^9}, {3.698919377970853*^9, 
   3.698919424892799*^9}, {3.698919468571566*^9, 3.698919482829412*^9}, {
   3.6989195439993896`*^9, 3.6989195596719923`*^9}, {3.69891960248788*^9, 
   3.698919612518206*^9}, 3.698919797560429*^9, 3.700056670855328*^9}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.685438663623215*^9, 3.6854386643782587`*^9}}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Metrix", " ", "coefficients", " ", "of", " ", "non"}], "-", 
   "grid", "-", 
   RowBox[{"based", " ", "interpolation"}]}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"where", " ", 
    StyleBox[
     RowBox[{
      StyleBox["t", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "he"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["n", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "um", 
      StyleBox["b", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "er"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["o", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "f"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["g", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ri", 
      StyleBox["d", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["p", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "oi", 
      StyleBox["n", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ts"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["i", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "s"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["d", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "n"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]]}], "+", "1", " "}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
  3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
  3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
  3.6962004006661854`*^9, 3.6962004022131395`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "21"}], ";", 
  RowBox[{"djn", "=", "2"}], ";", 
  RowBox[{"qi", "=", "0"}], ";", 
  RowBox[{"zhi", "=", "1"}], ";", 
  RowBox[{"buchang", "=", 
   FractionBox[
    RowBox[{"zhi", "-", "qi"}], "dn"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xzuo", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ii", "*", "buchang"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "dn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwen1", "=", "1"}], ";", 
  RowBox[{"dwen2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faa", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "-", 
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "mm", "]"}], "]"}]}], ")"}], "ij"], 
           RowBox[{"ij", "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"ij", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f00", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"faa", ",", "mm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ftr", "[", "mm", "]"}], "=", "f00"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"zong", "=", "1"}], ",", 
       RowBox[{"zong", "\[LessEqual]", "dn"}], ",", 
       RowBox[{"zong", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ff2", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"f00", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "zong"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ftryu", "[", 
             RowBox[{"mm", ",", "heng", ",", "zong"}], "]"}], "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"ff2", ",", "heng"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"heng", ",", "1", ",", "dn"}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DM", "[", "mm", "]"}], "=", 
     RowBox[{"Det", "[", 
      RowBox[{"ftr", "[", "mm", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DMy", "[", 
      RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ii", "+", "jj"}]], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"ftryu", "[", 
        RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "dn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DMI", "[", 
       RowBox[{"mm", ",", "jj"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], "dn"], 
        RowBox[{"DMy", "[", 
         RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"jj", "=", "1"}], ",", 
      RowBox[{"jj", "\[LessEqual]", "djn"}], ",", 
      RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Xishu", "[", 
          RowBox[{"mm", ",", "jj"}], "]"}], "=", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"DMy", "[", 
               RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], 
              RowBox[{"DM", "[", "mm", "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
           FractionBox[
            RowBox[{"DMI", "[", 
             RowBox[{"mm", ",", "jj"}], "]"}], 
            RowBox[{"DM", "[", "mm", "]"}]], ",", "mm"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Number of grid points\>\"", "\[Rule]", 
  RowBox[{"Length", "[", "xzuo", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<The values of grid points \!\(\*SubscriptBox[\(x\), \(m\)]\) \
are\>\"", "\[Rule]", "xzuo"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\(''\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\('\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(mn\)]\)\>\"", "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6759624234629993`*^9, {3.6759625860495634`*^9, 3.67596265659212*^9}, {
   3.6759626872258716`*^9, 3.675962892467659*^9}, {3.67596293019174*^9, 
   3.675962942528322*^9}, {3.6759630447198563`*^9, 3.675963154785993*^9}, {
   3.6759633025527763`*^9, 3.675963495750504*^9}, {3.6759635514086876`*^9, 
   3.675963949906818*^9}, {3.6759639802984715`*^9, 3.6759640251642356`*^9}, {
   3.6759641815538363`*^9, 3.6759642766121645`*^9}, {3.675964383774996*^9, 
   3.6759644520237637`*^9}, {3.675964532579984*^9, 3.675964533056011*^9}, {
   3.6759646207859645`*^9, 3.675964620944975*^9}, {3.6759646760750666`*^9, 
   3.675964676481092*^9}, {3.6759647321592207`*^9, 3.6759647739466734`*^9}, {
   3.675966567279064*^9, 3.6759666232076845`*^9}, {3.6759666723353744`*^9, 
   3.6759668743492517`*^9}, {3.6759669415294113`*^9, 
   3.6759669524800196`*^9}, {3.675967023653513*^9, 3.6759670725562286`*^9}, {
   3.6759671199437046`*^9, 3.675967138650751*^9}, {3.67596717468112*^9, 
   3.6759671885598984`*^9}, {3.67596724240212*^9, 3.6759672871821423`*^9}, {
   3.675967409273484*^9, 3.6759674214261384`*^9}, {3.675967475468186*^9, 
   3.6759674849877205`*^9}, {3.675967530800045*^9, 3.6759675481510344`*^9}, {
   3.6759675992137737`*^9, 3.675967600029815*^9}, {3.675967680839818*^9, 
   3.6759677054982653`*^9}, {3.675967737890082*^9, 3.6759677500255113`*^9}, {
   3.6759677836143885`*^9, 3.675967846335066*^9}, {3.6759678899174185`*^9, 
   3.6759681492211323`*^9}, 3.675968224274682*^9, 3.675968389474204*^9, {
   3.675968440821134*^9, 3.675968441017149*^9}, 3.6759694025448184`*^9, {
   3.6759699479710913`*^9, 3.675969948265132*^9}, 3.6759700585908623`*^9, {
   3.6759706842746515`*^9, 3.675970686648759*^9}, {3.675971018253724*^9, 
   3.675971070924326*^9}, {3.675971617059438*^9, 3.6759716335643625`*^9}, {
   3.6759720990616045`*^9, 3.6759721539160905`*^9}, 3.675972184081963*^9, 
   3.675972270021269*^9, {3.6759725786180863`*^9, 3.6759726079867725`*^9}, {
   3.675972693754222*^9, 3.6759727150843363`*^9}, {3.6759730227205744`*^9, 
   3.675973067455084*^9}, {3.675973122674618*^9, 3.675973139168542*^9}, 
   3.675974890664895*^9, 3.675974938133605*^9, {3.675975411894682*^9, 
   3.6759754121657286`*^9}, 3.6759759691642714`*^9, {3.6760565118614116`*^9, 
   3.6760565412920947`*^9}, 3.676056880845516*^9, {3.6760572865847235`*^9, 
   3.6760572877777915`*^9}, 3.682811064763047*^9, {3.6828117444997396`*^9, 
   3.682811822601656*^9}, {3.6828118564415054`*^9, 3.682811882230229*^9}, {
   3.6828119622436447`*^9, 3.6828120081152925`*^9}, {3.6828121323990374`*^9, 
   3.6828121782739925`*^9}, 3.6828146940554943`*^9, 3.6828147270493193`*^9, 
   3.6828151627337685`*^9, 3.682815572673541*^9, {3.6828171047212963`*^9, 
   3.682817104839142*^9}, {3.6828178115714397`*^9, 3.68281781167861*^9}, {
   3.682818353990249*^9, 3.6828183564601336`*^9}, 3.68282192547829*^9, {
   3.682845865006942*^9, 3.6828458895783854`*^9}, {3.6828459394784384`*^9, 
   3.6828459397055845`*^9}, {3.6828461241318655`*^9, 
   3.6828461242680864`*^9}, {3.6828461928505692`*^9, 
   3.6828461930093307`*^9}, {3.682847131068976*^9, 3.6828471312157183`*^9}, 
   3.6828480502545815`*^9, {3.6828483011571107`*^9, 3.682848301319743*^9}, {
   3.682849728016426*^9, 3.6828497283079348`*^9}, 3.682851733576414*^9, {
   3.682855054284144*^9, 3.682855056094044*^9}, 3.6828557236825333`*^9, {
   3.6828590290134106`*^9, 3.6828590291917*^9}, 3.682859985641057*^9, {
   3.6828616675991087`*^9, 3.682861667857625*^9}, {3.683302738035482*^9, 
   3.6833027430906067`*^9}, {3.6854372996992035`*^9, 
   3.6854373007932653`*^9}, {3.685438660421032*^9, 3.6854386607080483`*^9}, 
   3.685529089003772*^9, {3.685534719892441*^9, 3.6855347290519648`*^9}, 
   3.685534763071911*^9, 3.6855348071804333`*^9, {3.685534884429852*^9, 
   3.6855348846478643`*^9}, 3.685534940284047*^9, 3.685534970566779*^9, 
   3.6855350027536197`*^9, 3.685535047497179*^9, {3.685535089869602*^9, 
   3.6855350900456123`*^9}, 3.6855351981397953`*^9, 3.6855352440554214`*^9, {
   3.6855353418990173`*^9, 3.6855353522986126`*^9}, {3.6855355546231847`*^9, 
   3.6855355548231964`*^9}, 3.6855361229866934`*^9, {3.689880058742367*^9, 
   3.689880072107131*^9}, 3.689880112371434*^9, {3.689880433315791*^9, 
   3.6898804425093164`*^9}, 3.6898805814352627`*^9, {3.6905436739893265`*^9, 
   3.6905436743013268`*^9}, 3.6961956331154366`*^9, {3.696197256456332*^9, 
   3.696197265722399*^9}, {3.6961973507254715`*^9, 3.6961974057228436`*^9}, 
   3.6961995709825974`*^9, {3.6962006190853205`*^9, 3.696200619163449*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Number of grid points\"\>", "\[Rule]", "22"}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.6962043675214057`*^9, 
   3.696204823488896*^9, 3.7000567951278005`*^9}],

Cell[BoxData[
 RowBox[{"\<\"The values of grid points \\!\\(\\*SubscriptBox[\\(x\\), \
\\(m\\)]\\) are\"\>", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", "21"], ",", 
    FractionBox["2", "21"], ",", 
    FractionBox["1", "7"], ",", 
    FractionBox["4", "21"], ",", 
    FractionBox["5", "21"], ",", 
    FractionBox["2", "7"], ",", 
    FractionBox["1", "3"], ",", 
    FractionBox["8", "21"], ",", 
    FractionBox["3", "7"], ",", 
    FractionBox["10", "21"], ",", 
    FractionBox["11", "21"], ",", 
    FractionBox["4", "7"], ",", 
    FractionBox["13", "21"], ",", 
    FractionBox["2", "3"], ",", 
    FractionBox["5", "7"], ",", 
    FractionBox["16", "21"], ",", 
    FractionBox["17", "21"], ",", 
    FractionBox["6", "7"], ",", 
    FractionBox["19", "21"], ",", 
    FractionBox["20", "21"], ",", "1"}], "}"}]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.6962043675214057`*^9, 
   3.696204823488896*^9, 3.7000567951388183`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\(''\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["62344656649", "12093120"], 
       RowBox[{"-", 
        FractionBox["18105102855", "369512"]}], 
       FractionBox["107635767435", "369512"], 
       RowBox[{"-", 
        FractionBox["12593242795", "9724"]}], 
       FractionBox["348572682045", "77792"], 
       RowBox[{"-", 
        FractionBox["353705757993", "28600"]}], 
       FractionBox["7936173525", "286"], 
       RowBox[{"-", 
        FractionBox["7338206745", "143"]}], 
       FractionBox["361405371915", "4576"], 
       RowBox[{"-", 
        FractionBox["40314580705", "396"]}], 
       FractionBox["121323969963", "1100"], 
       RowBox[{"-", 
        FractionBox["201049695", "2"]}], 
       FractionBox["13543812415", "176"], 
       RowBox[{"-", 
        FractionBox["28180078605", "572"]}], 
       FractionBox["7487859105", "286"], 
       RowBox[{"-", 
        FractionBox["40821551169", "3575"]}], 
       FractionBox["36782171685", "9152"], 
       RowBox[{"-", 
        FractionBox["21658773465", "19448"]}], 
       FractionBox["40948293785", "175032"], 
       RowBox[{"-", 
        FractionBox["6470786385", "184756"]}], 
       FractionBox["123034995279", "36951200"], 
       RowBox[{"-", 
        FractionBox["55835135", "369512"]}]},
      {
       FractionBox["55835135", "369512"], 
       FractionBox["1165439971", "636480"], 
       RowBox[{"-", 
        FractionBox["2603593335", "184756"]}], 
       FractionBox["1139455765", "19448"], 
       RowBox[{"-", 
        FractionBox["3689958615", "19448"]}], 
       FractionBox["2295452565", "4576"], 
       RowBox[{"-", 
        FractionBox["3907231671", "3575"]}], 
       FractionBox["565935705", "286"], 
       RowBox[{"-", 
        FractionBox["1714435155", "572"]}], 
       FractionBox["1343149255", "352"], 
       RowBox[{"-", 
        FractionBox["810416075", "198"]}], 
       FractionBox["4070186463", "1100"], 
       RowBox[{"-", 
        FractionBox["11253445", "4"]}], 
       FractionBox["4097345595", "2288"], 
       RowBox[{"-", 
        FractionBox["135421695", "143"]}], 
       FractionBox["117621285", "286"], 
       RowBox[{"-", 
        FractionBox["4124504727", "28600"]}], 
       FractionBox["6196941765", "155584"], 
       RowBox[{"-", 
        FractionBox["81123245", "9724"]}], 
       FractionBox["4142610815", "3325608"], 
       RowBox[{"-", 
        FractionBox["2297715", "19448"]}], 
       FractionBox["197698279", "36951200"]},
      {
       RowBox[{"-", 
        FractionBox["197698279", "36951200"]}], 
       FractionBox["4966437819", "18475600"], 
       FractionBox["2116873399", "3556800"], 
       RowBox[{"-", 
        FractionBox["569113993", "97240"]}], 
       FractionBox["7566347817", "388960"], 
       RowBox[{"-", 
        FractionBox["2793707259", "57200"]}], 
       FractionBox["2929502919", "28600"], 
       RowBox[{"-", 
        FractionBox["258084027", "1430"]}], 
       FractionBox["3065298579", "11440"], 
       RowBox[{"-", 
        FractionBox["147814159", "440"]}], 
       FractionBox["3133196409", "8800"], 
       RowBox[{"-", 
        FractionBox["3155829019", "9900"]}], 
       FractionBox["1057978369", "4400"], 
       RowBox[{"-", 
        FractionBox["79059897", "520"]}], 
       FractionBox["457299177", "5720"], 
       RowBox[{"-", 
        FractionBox["247041543", "7150"]}], 
       FractionBox["1380211551", "114400"], 
       RowBox[{"-", 
        FractionBox["3228253371", "972400"]}], 
       FractionBox["539173859", "777920"], 
       RowBox[{"-", 
        FractionBox["11214651", "108680"]}], 
       FractionBox["3246359459", "332560800"], 
       RowBox[{"-", 
        FractionBox["8148181", "18475600"]}]},
      {
       FractionBox["8148181", "18475600"], 
       RowBox[{"-", 
        FractionBox["556218243", "36951200"]}], 
       FractionBox["684866763", "1847560"], 
       RowBox[{"-", 
        FractionBox["267367603", "3182400"]}], 
       RowBox[{"-", 
        FractionBox["510818049", "194480"]}], 
       FractionBox["896763609", "114400"], 
       RowBox[{"-", 
        FractionBox["113934681", "7150"]}], 
       FractionBox["155676627", "5720"], 
       RowBox[{"-", 
        FractionBox["225666189", "5720"]}], 
       FractionBox["42742987", "880"], 
       RowBox[{"-", 
        FractionBox["55830429", "1100"]}], 
       FractionBox["395407593", "8800"], 
       RowBox[{"-", 
        FractionBox["132993721", "3960"]}], 
       FractionBox["1205520057", "57200"], 
       RowBox[{"-", 
        FractionBox["1431567", "130"]}], 
       FractionBox["135376101", "28600"], 
       RowBox[{"-", 
        FractionBox["94102533", "57200"]}], 
       FractionBox["175367727", "388960"], 
       RowBox[{"-", 
        FractionBox["45601843", "486200"]}], 
       FractionBox["205744329", "14780480"], 
       RowBox[{"-", 
        FractionBox["24260859", "18475600"]}], 
       FractionBox["19679783", "332560800"]},
      {
       RowBox[{"-", 
        FractionBox["19679783", "332560800"]}], 
       FractionBox["144905621", "83140200"], 
       RowBox[{"-", 
        FractionBox["159199901", "5542680"]}], 
       FractionBox["202082741", "437580"], 
       RowBox[{"-", 
        FractionBox["42178267", "81600"]}], 
       RowBox[{"-", 
        FractionBox["30551381", "28600"]}], 
       FractionBox["73434221", "21450"], 
       RowBox[{"-", 
        FractionBox["12532643", "2145"]}], 
       FractionBox["94875641", "11440"], 
       RowBox[{"-", 
        FractionBox["3966557", "396"]}], 
       FractionBox["102022781", "9900"], 
       RowBox[{"-", 
        FractionBox["14866403", "1650"]}], 
       FractionBox["105596351", "15840"], 
       RowBox[{"-", 
        FractionBox["35595847", "8580"]}], 
       FractionBox["15391499", "7150"], 
       RowBox[{"-", 
        FractionBox["896861", "975"]}], 
       FractionBox["109169921", "343200"], 
       RowBox[{"-", 
        FractionBox["649229", "7480"]}], 
       FractionBox["15741563", "875160"], 
       RowBox[{"-", 
        FractionBox["110599349", "41570100"]}], 
       FractionBox["55478353", "221707200"], 
       RowBox[{"-", 
        FractionBox["935059", "83140200"]}]},
      {
       FractionBox["935059", "83140200"], 
       RowBox[{"-", 
        FractionBox["1359533", "4434144"]}], 
       FractionBox["7218085", "1662804"], 
       RowBox[{"-", 
        FractionBox["8058925", "175032"]}], 
       FractionBox["10581445", "19448"], 
       RowBox[{"-", 
        FractionBox["10147027", "12480"]}], 
       RowBox[{"-", 
        FractionBox["98273", "429"]}], 
       FractionBox["430555", "286"], 
       RowBox[{"-", 
        FractionBox["3854725", "1716"]}], 
       FractionBox["4275145", "1584"], 
       RowBox[{"-", 
        FractionBox["4527397", "1650"]}], 
       FractionBox["939113", "396"], 
       RowBox[{"-", 
        FractionBox["687955", "396"]}], 
       FractionBox["4905775", "4576"], 
       RowBox[{"-", 
        FractionBox["236945", "429"]}], 
       FractionBox["5031901", "21450"], 
       RowBox[{"-", 
        FractionBox["8393", "104"]}], 
       FractionBox["5115985", "233376"], 
       RowBox[{"-", 
        FractionBox["396025", "87516"]}], 
       FractionBox["739435", "1108536"], 
       RowBox[{"-", 
        FractionBox["5200069", "83140200"]}], 
       FractionBox["74587", "26604864"]},
      {
       RowBox[{"-", 
        FractionBox["74587", "26604864"]}], 
       FractionBox["2694629", "36951200"], 
       RowBox[{"-", 
        FractionBox["2820755", "2956096"]}], 
       FractionBox["3030965", "350064"], 
       RowBox[{"-", 
        FractionBox["10354155", "155584"]}], 
       FractionBox["2827587", "4576"], 
       RowBox[{"-", 
        FractionBox["1063131", "1040"]}], 
       FractionBox["142455", "572"], 
       FractionBox["2786595", "4576"], 
       RowBox[{"-", 
        FractionBox["1349285", "1584"]}], 
       FractionBox["311899", "352"], 
       RowBox[{"-", 
        FractionBox["1685621", "2200"]}], 
       FractionBox["1769705", "3168"], 
       RowBox[{"-", 
        FractionBox["784185", "2288"]}], 
       FractionBox["401745", "2288"], 
       RowBox[{"-", 
        FractionBox["42441", "572"]}], 
       FractionBox["5813619", "228800"], 
       RowBox[{"-", 
        FractionBox["48615", "7072"]}], 
       FractionBox["1979915", "1400256"], 
       RowBox[{"-", 
        FractionBox["153545", "739024"]}], 
       FractionBox["57427", "2956096"], 
       RowBox[{"-", 
        FractionBox["288851", "332560800"]}]},
      {
       FractionBox["288851", "332560800"], 
       RowBox[{"-", 
        FractionBox["14574119", "665121600"]}], 
       FractionBox["15162707", "55426800"], 
       RowBox[{"-", 
        FractionBox["16045589", "7001280"]}], 
       FractionBox["17517059", "1166880"], 
       RowBox[{"-", 
        FractionBox["20459999", "228800"]}], 
       FractionBox["29288819", "42900"], 
       RowBox[{"-", 
        FractionBox["18257773", "15600"]}], 
       FractionBox["6026461", "11440"], 
       FractionBox["2802359", "15840"], 
       RowBox[{"-", 
        FractionBox["5745299", "19800"]}], 
       FractionBox["7216769", "26400"], 
       RowBox[{"-", 
        FractionBox["8099651", "39600"]}], 
       FractionBox["8688239", "68640"], 
       RowBox[{"-", 
        FractionBox["185891", "2860"]}], 
       FractionBox["4711987", "171600"], 
       RowBox[{"-", 
        FractionBox["3223073", "343200"]}], 
       FractionBox["1973083", "777920"], 
       RowBox[{"-", 
        FractionBox["82859", "159120"]}], 
       FractionBox["10159709", "133024320"], 
       RowBox[{"-", 
        FractionBox["790223", "110853600"]}], 
       FractionBox["211631", "665121600"]},
      {
       RowBox[{"-", 
        FractionBox["211631", "665121600"]}], 
       FractionBox["109033", "13856700"], 
       RowBox[{"-", 
        FractionBox["793261", "8314020"]}], 
       FractionBox["835303", "1093950"], 
       RowBox[{"-", 
        FractionBox["449183", "97240"]}], 
       FractionBox["1003471", "42900"], 
       RowBox[{"-", 
        FractionBox["1213681", "10725"]}], 
       FractionBox["526946", "715"], 
       RowBox[{"-", 
        FractionBox["39690011", "31200"]}], 
       FractionBox["678209", "990"], 
       RowBox[{"-", 
        FractionBox["47579", "1650"]}], 
       RowBox[{"-", 
        FractionBox["162631", "2475"]}], 
       FractionBox["33467", "495"], 
       RowBox[{"-", 
        FractionBox["330799", "7150"]}], 
       FractionBox["53263", "2145"], 
       RowBox[{"-", 
        FractionBox["115106", "10725"]}], 
       FractionBox["850787", "228800"], 
       RowBox[{"-", 
        FractionBox["147637", "145860"]}], 
       FractionBox["18277", "87516"], 
       RowBox[{"-", 
        FractionBox["3871", "125970"]}], 
       FractionBox["238973", "83140200"], 
       RowBox[{"-", 
        FractionBox["5341", "41570100"]}]},
      {
       FractionBox["5341", "41570100"], 
       RowBox[{"-", 
        FractionBox["13671", "4347200"]}], 
       FractionBox["17343", "461890"], 
       RowBox[{"-", 
        FractionBox["14259", "48620"]}], 
       FractionBox["414099", "243100"], 
       RowBox[{"-", 
        FractionBox["228879", "28600"]}], 
       FractionBox["117894", "3575"], 
       RowBox[{"-", 
        FractionBox["96579", "715"]}], 
       FractionBox["1112643", "1430"], 
       RowBox[{"-", 
        FractionBox["9619381", "7200"]}], 
       FractionBox["211239", "275"], 
       RowBox[{"-", 
        FractionBox["65709", "550"]}], 
       FractionBox["1911", "110"], 
       FractionBox["2646", "715"], 
       RowBox[{"-", 
        FractionBox["18522", "3575"]}], 
       FractionBox["10437", "3575"], 
       RowBox[{"-", 
        FractionBox["16389", "14300"]}], 
       FractionBox["260631", "777920"], 
       RowBox[{"-", 
        FractionBox["931", "12870"]}], 
       FractionBox["10143", "923780"], 
       RowBox[{"-", 
        FractionBox["441", "419900"]}], 
       FractionBox["441", "9237800"]},
      {
       RowBox[{"-", 
        FractionBox["441", "9237800"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["1968329", "1440"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["441", "9237800"]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["441", "9237800"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["1968329", "1440"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["441", "9237800"]}]},
      {
       FractionBox["441", "9237800"], 
       RowBox[{"-", 
        FractionBox["441", "419900"]}], 
       FractionBox["10143", "923780"], 
       RowBox[{"-", 
        FractionBox["931", "12870"]}], 
       FractionBox["260631", "777920"], 
       RowBox[{"-", 
        FractionBox["16389", "14300"]}], 
       FractionBox["10437", "3575"], 
       RowBox[{"-", 
        FractionBox["18522", "3575"]}], 
       FractionBox["2646", "715"], 
       FractionBox["1911", "110"], 
       RowBox[{"-", 
        FractionBox["65709", "550"]}], 
       FractionBox["211239", "275"], 
       RowBox[{"-", 
        FractionBox["9619381", "7200"]}], 
       FractionBox["1112643", "1430"], 
       RowBox[{"-", 
        FractionBox["96579", "715"]}], 
       FractionBox["117894", "3575"], 
       RowBox[{"-", 
        FractionBox["228879", "28600"]}], 
       FractionBox["414099", "243100"], 
       RowBox[{"-", 
        FractionBox["14259", "48620"]}], 
       FractionBox["17343", "461890"], 
       RowBox[{"-", 
        FractionBox["13671", "4347200"]}], 
       FractionBox["5341", "41570100"]},
      {
       RowBox[{"-", 
        FractionBox["5341", "41570100"]}], 
       FractionBox["238973", "83140200"], 
       RowBox[{"-", 
        FractionBox["3871", "125970"]}], 
       FractionBox["18277", "87516"], 
       RowBox[{"-", 
        FractionBox["147637", "145860"]}], 
       FractionBox["850787", "228800"], 
       RowBox[{"-", 
        FractionBox["115106", "10725"]}], 
       FractionBox["53263", "2145"], 
       RowBox[{"-", 
        FractionBox["330799", "7150"]}], 
       FractionBox["33467", "495"], 
       RowBox[{"-", 
        FractionBox["162631", "2475"]}], 
       RowBox[{"-", 
        FractionBox["47579", "1650"]}], 
       FractionBox["678209", "990"], 
       RowBox[{"-", 
        FractionBox["39690011", "31200"]}], 
       FractionBox["526946", "715"], 
       RowBox[{"-", 
        FractionBox["1213681", "10725"]}], 
       FractionBox["1003471", "42900"], 
       RowBox[{"-", 
        FractionBox["449183", "97240"]}], 
       FractionBox["835303", "1093950"], 
       RowBox[{"-", 
        FractionBox["793261", "8314020"]}], 
       FractionBox["109033", "13856700"], 
       RowBox[{"-", 
        FractionBox["211631", "665121600"]}]},
      {
       FractionBox["211631", "665121600"], 
       RowBox[{"-", 
        FractionBox["790223", "110853600"]}], 
       FractionBox["10159709", "133024320"], 
       RowBox[{"-", 
        FractionBox["82859", "159120"]}], 
       FractionBox["1973083", "777920"], 
       RowBox[{"-", 
        FractionBox["3223073", "343200"]}], 
       FractionBox["4711987", "171600"], 
       RowBox[{"-", 
        FractionBox["185891", "2860"]}], 
       FractionBox["8688239", "68640"], 
       RowBox[{"-", 
        FractionBox["8099651", "39600"]}], 
       FractionBox["7216769", "26400"], 
       RowBox[{"-", 
        FractionBox["5745299", "19800"]}], 
       FractionBox["2802359", "15840"], 
       FractionBox["6026461", "11440"], 
       RowBox[{"-", 
        FractionBox["18257773", "15600"]}], 
       FractionBox["29288819", "42900"], 
       RowBox[{"-", 
        FractionBox["20459999", "228800"]}], 
       FractionBox["17517059", "1166880"], 
       RowBox[{"-", 
        FractionBox["16045589", "7001280"]}], 
       FractionBox["15162707", "55426800"], 
       RowBox[{"-", 
        FractionBox["14574119", "665121600"]}], 
       FractionBox["288851", "332560800"]},
      {
       RowBox[{"-", 
        FractionBox["288851", "332560800"]}], 
       FractionBox["57427", "2956096"], 
       RowBox[{"-", 
        FractionBox["153545", "739024"]}], 
       FractionBox["1979915", "1400256"], 
       RowBox[{"-", 
        FractionBox["48615", "7072"]}], 
       FractionBox["5813619", "228800"], 
       RowBox[{"-", 
        FractionBox["42441", "572"]}], 
       FractionBox["401745", "2288"], 
       RowBox[{"-", 
        FractionBox["784185", "2288"]}], 
       FractionBox["1769705", "3168"], 
       RowBox[{"-", 
        FractionBox["1685621", "2200"]}], 
       FractionBox["311899", "352"], 
       RowBox[{"-", 
        FractionBox["1349285", "1584"]}], 
       FractionBox["2786595", "4576"], 
       FractionBox["142455", "572"], 
       RowBox[{"-", 
        FractionBox["1063131", "1040"]}], 
       FractionBox["2827587", "4576"], 
       RowBox[{"-", 
        FractionBox["10354155", "155584"]}], 
       FractionBox["3030965", "350064"], 
       RowBox[{"-", 
        FractionBox["2820755", "2956096"]}], 
       FractionBox["2694629", "36951200"], 
       RowBox[{"-", 
        FractionBox["74587", "26604864"]}]},
      {
       FractionBox["74587", "26604864"], 
       RowBox[{"-", 
        FractionBox["5200069", "83140200"]}], 
       FractionBox["739435", "1108536"], 
       RowBox[{"-", 
        FractionBox["396025", "87516"]}], 
       FractionBox["5115985", "233376"], 
       RowBox[{"-", 
        FractionBox["8393", "104"]}], 
       FractionBox["5031901", "21450"], 
       RowBox[{"-", 
        FractionBox["236945", "429"]}], 
       FractionBox["4905775", "4576"], 
       RowBox[{"-", 
        FractionBox["687955", "396"]}], 
       FractionBox["939113", "396"], 
       RowBox[{"-", 
        FractionBox["4527397", "1650"]}], 
       FractionBox["4275145", "1584"], 
       RowBox[{"-", 
        FractionBox["3854725", "1716"]}], 
       FractionBox["430555", "286"], 
       RowBox[{"-", 
        FractionBox["98273", "429"]}], 
       RowBox[{"-", 
        FractionBox["10147027", "12480"]}], 
       FractionBox["10581445", "19448"], 
       RowBox[{"-", 
        FractionBox["8058925", "175032"]}], 
       FractionBox["7218085", "1662804"], 
       RowBox[{"-", 
        FractionBox["1359533", "4434144"]}], 
       FractionBox["935059", "83140200"]},
      {
       RowBox[{"-", 
        FractionBox["935059", "83140200"]}], 
       FractionBox["55478353", "221707200"], 
       RowBox[{"-", 
        FractionBox["110599349", "41570100"]}], 
       FractionBox["15741563", "875160"], 
       RowBox[{"-", 
        FractionBox["649229", "7480"]}], 
       FractionBox["109169921", "343200"], 
       RowBox[{"-", 
        FractionBox["896861", "975"]}], 
       FractionBox["15391499", "7150"], 
       RowBox[{"-", 
        FractionBox["35595847", "8580"]}], 
       FractionBox["105596351", "15840"], 
       RowBox[{"-", 
        FractionBox["14866403", "1650"]}], 
       FractionBox["102022781", "9900"], 
       RowBox[{"-", 
        FractionBox["3966557", "396"]}], 
       FractionBox["94875641", "11440"], 
       RowBox[{"-", 
        FractionBox["12532643", "2145"]}], 
       FractionBox["73434221", "21450"], 
       RowBox[{"-", 
        FractionBox["30551381", "28600"]}], 
       RowBox[{"-", 
        FractionBox["42178267", "81600"]}], 
       FractionBox["202082741", "437580"], 
       RowBox[{"-", 
        FractionBox["159199901", "5542680"]}], 
       FractionBox["144905621", "83140200"], 
       RowBox[{"-", 
        FractionBox["19679783", "332560800"]}]},
      {
       FractionBox["19679783", "332560800"], 
       RowBox[{"-", 
        FractionBox["24260859", "18475600"]}], 
       FractionBox["205744329", "14780480"], 
       RowBox[{"-", 
        FractionBox["45601843", "486200"]}], 
       FractionBox["175367727", "388960"], 
       RowBox[{"-", 
        FractionBox["94102533", "57200"]}], 
       FractionBox["135376101", "28600"], 
       RowBox[{"-", 
        FractionBox["1431567", "130"]}], 
       FractionBox["1205520057", "57200"], 
       RowBox[{"-", 
        FractionBox["132993721", "3960"]}], 
       FractionBox["395407593", "8800"], 
       RowBox[{"-", 
        FractionBox["55830429", "1100"]}], 
       FractionBox["42742987", "880"], 
       RowBox[{"-", 
        FractionBox["225666189", "5720"]}], 
       FractionBox["155676627", "5720"], 
       RowBox[{"-", 
        FractionBox["113934681", "7150"]}], 
       FractionBox["896763609", "114400"], 
       RowBox[{"-", 
        FractionBox["510818049", "194480"]}], 
       RowBox[{"-", 
        FractionBox["267367603", "3182400"]}], 
       FractionBox["684866763", "1847560"], 
       RowBox[{"-", 
        FractionBox["556218243", "36951200"]}], 
       FractionBox["8148181", "18475600"]},
      {
       RowBox[{"-", 
        FractionBox["8148181", "18475600"]}], 
       FractionBox["3246359459", "332560800"], 
       RowBox[{"-", 
        FractionBox["11214651", "108680"]}], 
       FractionBox["539173859", "777920"], 
       RowBox[{"-", 
        FractionBox["3228253371", "972400"]}], 
       FractionBox["1380211551", "114400"], 
       RowBox[{"-", 
        FractionBox["247041543", "7150"]}], 
       FractionBox["457299177", "5720"], 
       RowBox[{"-", 
        FractionBox["79059897", "520"]}], 
       FractionBox["1057978369", "4400"], 
       RowBox[{"-", 
        FractionBox["3155829019", "9900"]}], 
       FractionBox["3133196409", "8800"], 
       RowBox[{"-", 
        FractionBox["147814159", "440"]}], 
       FractionBox["3065298579", "11440"], 
       RowBox[{"-", 
        FractionBox["258084027", "1430"]}], 
       FractionBox["2929502919", "28600"], 
       RowBox[{"-", 
        FractionBox["2793707259", "57200"]}], 
       FractionBox["7566347817", "388960"], 
       RowBox[{"-", 
        FractionBox["569113993", "97240"]}], 
       FractionBox["2116873399", "3556800"], 
       FractionBox["4966437819", "18475600"], 
       RowBox[{"-", 
        FractionBox["197698279", "36951200"]}]},
      {
       FractionBox["197698279", "36951200"], 
       RowBox[{"-", 
        FractionBox["2297715", "19448"]}], 
       FractionBox["4142610815", "3325608"], 
       RowBox[{"-", 
        FractionBox["81123245", "9724"]}], 
       FractionBox["6196941765", "155584"], 
       RowBox[{"-", 
        FractionBox["4124504727", "28600"]}], 
       FractionBox["117621285", "286"], 
       RowBox[{"-", 
        FractionBox["135421695", "143"]}], 
       FractionBox["4097345595", "2288"], 
       RowBox[{"-", 
        FractionBox["11253445", "4"]}], 
       FractionBox["4070186463", "1100"], 
       RowBox[{"-", 
        FractionBox["810416075", "198"]}], 
       FractionBox["1343149255", "352"], 
       RowBox[{"-", 
        FractionBox["1714435155", "572"]}], 
       FractionBox["565935705", "286"], 
       RowBox[{"-", 
        FractionBox["3907231671", "3575"]}], 
       FractionBox["2295452565", "4576"], 
       RowBox[{"-", 
        FractionBox["3689958615", "19448"]}], 
       FractionBox["1139455765", "19448"], 
       RowBox[{"-", 
        FractionBox["2603593335", "184756"]}], 
       FractionBox["1165439971", "636480"], 
       FractionBox["55835135", "369512"]},
      {
       RowBox[{"-", 
        FractionBox["55835135", "369512"]}], 
       FractionBox["123034995279", "36951200"], 
       RowBox[{"-", 
        FractionBox["6470786385", "184756"]}], 
       FractionBox["40948293785", "175032"], 
       RowBox[{"-", 
        FractionBox["21658773465", "19448"]}], 
       FractionBox["36782171685", "9152"], 
       RowBox[{"-", 
        FractionBox["40821551169", "3575"]}], 
       FractionBox["7487859105", "286"], 
       RowBox[{"-", 
        FractionBox["28180078605", "572"]}], 
       FractionBox["13543812415", "176"], 
       RowBox[{"-", 
        FractionBox["201049695", "2"]}], 
       FractionBox["121323969963", "1100"], 
       RowBox[{"-", 
        FractionBox["40314580705", "396"]}], 
       FractionBox["361405371915", "4576"], 
       RowBox[{"-", 
        FractionBox["7338206745", "143"]}], 
       FractionBox["7936173525", "286"], 
       RowBox[{"-", 
        FractionBox["353705757993", "28600"]}], 
       FractionBox["348572682045", "77792"], 
       RowBox[{"-", 
        FractionBox["12593242795", "9724"]}], 
       FractionBox["107635767435", "369512"], 
       RowBox[{"-", 
        FractionBox["18105102855", "369512"]}], 
       FractionBox["62344656649", "12093120"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.6962043675214057`*^9, 
   3.696204823488896*^9, 3.700056795306643*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\('\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["56574159", "739024"]}], "441", 
       RowBox[{"-", "2205"}], "9310", 
       RowBox[{"-", 
        FractionBox["125685", "4"]}], 
       FractionBox["427329", "5"], 
       RowBox[{"-", "189924"}], "348840", 
       RowBox[{"-", 
        FractionBox["2136645", "4"]}], 
       FractionBox["2057510", "3"], 
       RowBox[{"-", 
        FractionBox["3703518", "5"]}], 
       FractionBox["7407036", "11"], 
       RowBox[{"-", 
        FractionBox["1028755", "2"]}], 
       FractionBox["4273290", "13"], 
       RowBox[{"-", "174420"}], 
       FractionBox["379848", "5"], 
       RowBox[{"-", 
        FractionBox["427329", "16"]}], 
       FractionBox["125685", "17"], 
       RowBox[{"-", 
        FractionBox["4655", "3"]}], 
       FractionBox["4410", "19"], 
       RowBox[{"-", 
        FractionBox["441", "20"]}], "1"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["40315631", "739024"]}], "210", 
       RowBox[{"-", "665"}], "1995", 
       RowBox[{"-", 
        FractionBox["20349", "4"]}], 
       FractionBox["54264", "5"], 
       RowBox[{"-", "19380"}], "29070", 
       RowBox[{"-", 
        FractionBox["146965", "4"]}], 
       FractionBox["117572", "3"], 
       RowBox[{"-", 
        FractionBox["176358", "5"]}], 
       FractionBox["293930", "11"], 
       RowBox[{"-", 
        FractionBox["33915", "2"]}], 
       FractionBox["116280", "13"], 
       RowBox[{"-", "3876"}], 
       FractionBox["6783", "5"], 
       RowBox[{"-", 
        FractionBox["5985", "16"]}], 
       FractionBox["1330", "17"], 
       RowBox[{"-", 
        FractionBox["35", "3"]}], 
       FractionBox["21", "19"], 
       RowBox[{"-", 
        FractionBox["1", "20"]}]},
      {
       FractionBox["1", "20"], 
       RowBox[{"-", 
        FractionBox["21", "10"]}], 
       RowBox[{"-", 
        FractionBox["158899519", "3695120"]}], "133", 
       RowBox[{"-", 
        FractionBox["1197", "4"]}], 
       FractionBox["6783", "10"], 
       RowBox[{"-", 
        FractionBox["6783", "5"]}], 
       FractionBox["11628", "5"], 
       RowBox[{"-", 
        FractionBox["6783", "2"]}], "4199", 
       RowBox[{"-", 
        FractionBox["88179", "20"]}], 
       FractionBox["58786", "15"], 
       RowBox[{"-", 
        FractionBox["29393", "10"]}], 
       FractionBox["20349", "11"], 
       RowBox[{"-", "969"}], 
       FractionBox["27132", "65"], 
       RowBox[{"-", 
        FractionBox["2907", "20"]}], 
       FractionBox["399", "10"], 
       RowBox[{"-", 
        FractionBox["133", "16"]}], 
       FractionBox["21", "17"], 
       RowBox[{"-", 
        FractionBox["7", "60"]}], 
       FractionBox["1", "190"]},
      {
       RowBox[{"-", 
        FractionBox["1", "190"]}], 
       FractionBox["63", "380"], 
       RowBox[{"-", 
        FractionBox["63", "19"]}], 
       RowBox[{"-", 
        FractionBox["6786821", "194480"]}], 
       FractionBox["189", "2"], 
       RowBox[{"-", 
        FractionBox["3213", "20"]}], 
       FractionBox["1428", "5"], 
       RowBox[{"-", "459"}], 
       FractionBox["3213", "5"], 
       RowBox[{"-", 
        FractionBox["1547", "2"]}], 
       FractionBox["3978", "5"], 
       RowBox[{"-", 
        FractionBox["13923", "20"]}], 
       FractionBox["1547", "3"], 
       RowBox[{"-", 
        FractionBox["3213", "10"]}], 
       FractionBox["1836", "11"], 
       RowBox[{"-", 
        FractionBox["357", "5"]}], 
       FractionBox["3213", "130"], 
       RowBox[{"-", 
        FractionBox["27", "4"]}], 
       FractionBox["7", "5"], 
       RowBox[{"-", 
        FractionBox["63", "304"]}], 
       FractionBox["63", "3230"], 
       RowBox[{"-", 
        FractionBox["1", "1140"]}]},
      {
       FractionBox["1", "1140"], 
       RowBox[{"-", 
        FractionBox["7", "285"]}], 
       FractionBox["7", "19"], 
       RowBox[{"-", 
        FractionBox["14", "3"]}], 
       RowBox[{"-", 
        FractionBox["16616723", "583440"]}], 
       FractionBox["357", "5"], 
       RowBox[{"-", 
        FractionBox["476", "5"]}], "136", 
       RowBox[{"-", 
        FractionBox["357", "2"]}], 
       FractionBox["3094", "15"], 
       RowBox[{"-", 
        FractionBox["3094", "15"]}], 
       FractionBox["884", "5"], 
       RowBox[{"-", 
        FractionBox["1547", "12"]}], 
       FractionBox["238", "3"], 
       RowBox[{"-", 
        FractionBox["204", "5"]}], 
       FractionBox["952", "55"], 
       RowBox[{"-", 
        FractionBox["119", "20"]}], 
       FractionBox["21", "13"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["14", "285"], 
       RowBox[{"-", 
        FractionBox["7", "1520"]}], 
       FractionBox["1", "4845"]},
      {
       RowBox[{"-", 
        FractionBox["1", "4845"]}], 
       FractionBox["7", "1292"], 
       RowBox[{"-", 
        FractionBox["70", "969"]}], 
       FractionBox["35", "51"], 
       RowBox[{"-", 
        FractionBox["105", "17"]}], 
       RowBox[{"-", 
        FractionBox["158183", "6864"]}], "56", 
       RowBox[{"-", "60"}], "70", 
       RowBox[{"-", 
        FractionBox["455", "6"]}], 
       FractionBox["364", "5"], 
       RowBox[{"-", 
        FractionBox["182", "3"]}], 
       FractionBox["130", "3"], 
       RowBox[{"-", 
        FractionBox["105", "4"]}], 
       FractionBox["40", "3"], 
       RowBox[{"-", 
        FractionBox["28", "5"]}], 
       FractionBox["21", "11"], 
       RowBox[{"-", 
        FractionBox["35", "68"]}], 
       FractionBox["70", "663"], 
       RowBox[{"-", 
        FractionBox["5", "323"]}], 
       FractionBox["7", "4845"], 
       RowBox[{"-", 
        FractionBox["1", "15504"]}]},
      {
       FractionBox["1", "15504"], 
       RowBox[{"-", 
        FractionBox["21", "12920"]}], 
       FractionBox["105", "5168"], 
       RowBox[{"-", 
        FractionBox["35", "204"]}], 
       FractionBox["315", "272"], 
       RowBox[{"-", 
        FractionBox["63", "8"]}], 
       RowBox[{"-", 
        FractionBox["62575", "3432"]}], "45", 
       RowBox[{"-", 
        FractionBox["315", "8"]}], 
       FractionBox["455", "12"], 
       RowBox[{"-", 
        FractionBox["273", "8"]}], 
       FractionBox["273", "10"], 
       RowBox[{"-", 
        FractionBox["455", "24"]}], 
       FractionBox["45", "4"], 
       RowBox[{"-", 
        FractionBox["45", "8"]}], 
       FractionBox["7", "3"], 
       RowBox[{"-", 
        FractionBox["63", "80"]}], 
       FractionBox["315", "1496"], 
       RowBox[{"-", 
        FractionBox["35", "816"]}], 
       FractionBox["105", "16796"], 
       RowBox[{"-", 
        FractionBox["3", "5168"]}], 
       FractionBox["1", "38760"]},
      {
       RowBox[{"-", 
        FractionBox["1", "38760"]}], 
       FractionBox["49", "77520"], 
       RowBox[{"-", 
        FractionBox["49", "6460"]}], 
       FractionBox["49", "816"], 
       RowBox[{"-", 
        FractionBox["49", "136"]}], 
       FractionBox["147", "80"], 
       RowBox[{"-", 
        FractionBox["49", "5"]}], 
       RowBox[{"-", 
        FractionBox["237371", "17160"]}], 
       FractionBox["147", "4"], 
       RowBox[{"-", 
        FractionBox["637", "24"]}], 
       FractionBox["637", "30"], 
       RowBox[{"-", 
        FractionBox["637", "40"]}], 
       FractionBox["637", "60"], 
       RowBox[{"-", 
        FractionBox["49", "8"]}], "3", 
       RowBox[{"-", 
        FractionBox["49", "40"]}], 
       FractionBox["49", "120"], 
       RowBox[{"-", 
        FractionBox["147", "1360"]}], 
       FractionBox["49", "2244"], 
       RowBox[{"-", 
        FractionBox["49", "15504"]}], 
       FractionBox["49", "167960"], 
       RowBox[{"-", 
        FractionBox["1", "77520"]}]},
      {
       FractionBox["1", "77520"], 
       RowBox[{"-", 
        FractionBox["1", "3230"]}], 
       FractionBox["7", "1938"], 
       RowBox[{"-", 
        FractionBox["7", "255"]}], 
       FractionBox["21", "136"], 
       RowBox[{"-", 
        FractionBox["7", "10"]}], 
       FractionBox["14", "5"], 
       RowBox[{"-", "12"}], 
       RowBox[{"-", 
        FractionBox["83293", "8580"]}], 
       FractionBox["91", "3"], 
       RowBox[{"-", 
        FractionBox["91", "5"]}], 
       FractionBox["182", "15"], 
       RowBox[{"-", 
        FractionBox["91", "12"]}], 
       FractionBox["21", "5"], 
       RowBox[{"-", "2"}], 
       FractionBox["4", "5"], 
       RowBox[{"-", 
        FractionBox["21", "80"]}], 
       FractionBox["7", "102"], 
       RowBox[{"-", 
        FractionBox["7", "510"]}], 
       FractionBox["7", "3553"], 
       RowBox[{"-", 
        FractionBox["7", "38760"]}], 
       FractionBox["1", "125970"]},
      {
       RowBox[{"-", 
        FractionBox["1", "125970"]}], 
       FractionBox["63", "335920"], 
       RowBox[{"-", 
        FractionBox["9", "4199"]}], 
       FractionBox["7", "442"], 
       RowBox[{"-", 
        FractionBox["189", "2210"]}], 
       FractionBox["189", "520"], 
       RowBox[{"-", 
        FractionBox["84", "65"]}], 
       FractionBox["54", "13"], 
       RowBox[{"-", 
        FractionBox["189", "13"]}], 
       RowBox[{"-", 
        FractionBox["1267", "220"]}], 
       FractionBox["126", "5"], 
       RowBox[{"-", 
        FractionBox["63", "5"]}], "7", 
       RowBox[{"-", 
        FractionBox["189", "52"]}], 
       FractionBox["108", "65"], 
       RowBox[{"-", 
        FractionBox["42", "65"]}], 
       FractionBox["27", "130"], 
       RowBox[{"-", 
        FractionBox["189", "3536"]}], 
       FractionBox["7", "663"], 
       RowBox[{"-", 
        FractionBox["63", "41990"]}], 
       FractionBox["63", "461890"], 
       RowBox[{"-", 
        FractionBox["1", "167960"]}]},
      {
       FractionBox["1", "167960"], 
       RowBox[{"-", 
        FractionBox["7", "50388"]}], 
       FractionBox["105", "67184"], 
       RowBox[{"-", 
        FractionBox["5", "442"]}], 
       FractionBox["105", "1768"], 
       RowBox[{"-", 
        FractionBox["63", "260"]}], 
       FractionBox["21", "26"], 
       RowBox[{"-", 
        FractionBox["30", "13"]}], 
       FractionBox["315", "52"], 
       RowBox[{"-", 
        FractionBox["35", "2"]}], 
       RowBox[{"-", 
        FractionBox["21", "11"]}], "21", 
       RowBox[{"-", 
        FractionBox["35", "4"]}], 
       FractionBox["105", "26"], 
       RowBox[{"-", 
        FractionBox["45", "26"]}], 
       FractionBox["42", "65"], 
       RowBox[{"-", 
        FractionBox["21", "104"]}], 
       FractionBox["45", "884"], 
       RowBox[{"-", 
        FractionBox["35", "3536"]}], 
       FractionBox["35", "25194"], 
       RowBox[{"-", 
        FractionBox["21", "167960"]}], 
       FractionBox["1", "184756"]},
      {
       RowBox[{"-", 
        FractionBox["1", "184756"]}], 
       FractionBox["21", "167960"], 
       RowBox[{"-", 
        FractionBox["35", "25194"]}], 
       FractionBox["35", "3536"], 
       RowBox[{"-", 
        FractionBox["45", "884"]}], 
       FractionBox["21", "104"], 
       RowBox[{"-", 
        FractionBox["42", "65"]}], 
       FractionBox["45", "26"], 
       RowBox[{"-", 
        FractionBox["105", "26"]}], 
       FractionBox["35", "4"], 
       RowBox[{"-", "21"}], 
       FractionBox["21", "11"], 
       FractionBox["35", "2"], 
       RowBox[{"-", 
        FractionBox["315", "52"]}], 
       FractionBox["30", "13"], 
       RowBox[{"-", 
        FractionBox["21", "26"]}], 
       FractionBox["63", "260"], 
       RowBox[{"-", 
        FractionBox["105", "1768"]}], 
       FractionBox["5", "442"], 
       RowBox[{"-", 
        FractionBox["105", "67184"]}], 
       FractionBox["7", "50388"], 
       RowBox[{"-", 
        FractionBox["1", "167960"]}]},
      {
       FractionBox["1", "167960"], 
       RowBox[{"-", 
        FractionBox["63", "461890"]}], 
       FractionBox["63", "41990"], 
       RowBox[{"-", 
        FractionBox["7", "663"]}], 
       FractionBox["189", "3536"], 
       RowBox[{"-", 
        FractionBox["27", "130"]}], 
       FractionBox["42", "65"], 
       RowBox[{"-", 
        FractionBox["108", "65"]}], 
       FractionBox["189", "52"], 
       RowBox[{"-", "7"}], 
       FractionBox["63", "5"], 
       RowBox[{"-", 
        FractionBox["126", "5"]}], 
       FractionBox["1267", "220"], 
       FractionBox["189", "13"], 
       RowBox[{"-", 
        FractionBox["54", "13"]}], 
       FractionBox["84", "65"], 
       RowBox[{"-", 
        FractionBox["189", "520"]}], 
       FractionBox["189", "2210"], 
       RowBox[{"-", 
        FractionBox["7", "442"]}], 
       FractionBox["9", "4199"], 
       RowBox[{"-", 
        FractionBox["63", "335920"]}], 
       FractionBox["1", "125970"]},
      {
       RowBox[{"-", 
        FractionBox["1", "125970"]}], 
       FractionBox["7", "38760"], 
       RowBox[{"-", 
        FractionBox["7", "3553"]}], 
       FractionBox["7", "510"], 
       RowBox[{"-", 
        FractionBox["7", "102"]}], 
       FractionBox["21", "80"], 
       RowBox[{"-", 
        FractionBox["4", "5"]}], "2", 
       RowBox[{"-", 
        FractionBox["21", "5"]}], 
       FractionBox["91", "12"], 
       RowBox[{"-", 
        FractionBox["182", "15"]}], 
       FractionBox["91", "5"], 
       RowBox[{"-", 
        FractionBox["91", "3"]}], 
       FractionBox["83293", "8580"], "12", 
       RowBox[{"-", 
        FractionBox["14", "5"]}], 
       FractionBox["7", "10"], 
       RowBox[{"-", 
        FractionBox["21", "136"]}], 
       FractionBox["7", "255"], 
       RowBox[{"-", 
        FractionBox["7", "1938"]}], 
       FractionBox["1", "3230"], 
       RowBox[{"-", 
        FractionBox["1", "77520"]}]},
      {
       FractionBox["1", "77520"], 
       RowBox[{"-", 
        FractionBox["49", "167960"]}], 
       FractionBox["49", "15504"], 
       RowBox[{"-", 
        FractionBox["49", "2244"]}], 
       FractionBox["147", "1360"], 
       RowBox[{"-", 
        FractionBox["49", "120"]}], 
       FractionBox["49", "40"], 
       RowBox[{"-", "3"}], 
       FractionBox["49", "8"], 
       RowBox[{"-", 
        FractionBox["637", "60"]}], 
       FractionBox["637", "40"], 
       RowBox[{"-", 
        FractionBox["637", "30"]}], 
       FractionBox["637", "24"], 
       RowBox[{"-", 
        FractionBox["147", "4"]}], 
       FractionBox["237371", "17160"], 
       FractionBox["49", "5"], 
       RowBox[{"-", 
        FractionBox["147", "80"]}], 
       FractionBox["49", "136"], 
       RowBox[{"-", 
        FractionBox["49", "816"]}], 
       FractionBox["49", "6460"], 
       RowBox[{"-", 
        FractionBox["49", "77520"]}], 
       FractionBox["1", "38760"]},
      {
       RowBox[{"-", 
        FractionBox["1", "38760"]}], 
       FractionBox["3", "5168"], 
       RowBox[{"-", 
        FractionBox["105", "16796"]}], 
       FractionBox["35", "816"], 
       RowBox[{"-", 
        FractionBox["315", "1496"]}], 
       FractionBox["63", "80"], 
       RowBox[{"-", 
        FractionBox["7", "3"]}], 
       FractionBox["45", "8"], 
       RowBox[{"-", 
        FractionBox["45", "4"]}], 
       FractionBox["455", "24"], 
       RowBox[{"-", 
        FractionBox["273", "10"]}], 
       FractionBox["273", "8"], 
       RowBox[{"-", 
        FractionBox["455", "12"]}], 
       FractionBox["315", "8"], 
       RowBox[{"-", "45"}], 
       FractionBox["62575", "3432"], 
       FractionBox["63", "8"], 
       RowBox[{"-", 
        FractionBox["315", "272"]}], 
       FractionBox["35", "204"], 
       RowBox[{"-", 
        FractionBox["105", "5168"]}], 
       FractionBox["21", "12920"], 
       RowBox[{"-", 
        FractionBox["1", "15504"]}]},
      {
       FractionBox["1", "15504"], 
       RowBox[{"-", 
        FractionBox["7", "4845"]}], 
       FractionBox["5", "323"], 
       RowBox[{"-", 
        FractionBox["70", "663"]}], 
       FractionBox["35", "68"], 
       RowBox[{"-", 
        FractionBox["21", "11"]}], 
       FractionBox["28", "5"], 
       RowBox[{"-", 
        FractionBox["40", "3"]}], 
       FractionBox["105", "4"], 
       RowBox[{"-", 
        FractionBox["130", "3"]}], 
       FractionBox["182", "3"], 
       RowBox[{"-", 
        FractionBox["364", "5"]}], 
       FractionBox["455", "6"], 
       RowBox[{"-", "70"}], "60", 
       RowBox[{"-", "56"}], 
       FractionBox["158183", "6864"], 
       FractionBox["105", "17"], 
       RowBox[{"-", 
        FractionBox["35", "51"]}], 
       FractionBox["70", "969"], 
       RowBox[{"-", 
        FractionBox["7", "1292"]}], 
       FractionBox["1", "4845"]},
      {
       RowBox[{"-", 
        FractionBox["1", "4845"]}], 
       FractionBox["7", "1520"], 
       RowBox[{"-", 
        FractionBox["14", "285"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["21", "13"]}], 
       FractionBox["119", "20"], 
       RowBox[{"-", 
        FractionBox["952", "55"]}], 
       FractionBox["204", "5"], 
       RowBox[{"-", 
        FractionBox["238", "3"]}], 
       FractionBox["1547", "12"], 
       RowBox[{"-", 
        FractionBox["884", "5"]}], 
       FractionBox["3094", "15"], 
       RowBox[{"-", 
        FractionBox["3094", "15"]}], 
       FractionBox["357", "2"], 
       RowBox[{"-", "136"}], 
       FractionBox["476", "5"], 
       RowBox[{"-", 
        FractionBox["357", "5"]}], 
       FractionBox["16616723", "583440"], 
       FractionBox["14", "3"], 
       RowBox[{"-", 
        FractionBox["7", "19"]}], 
       FractionBox["7", "285"], 
       RowBox[{"-", 
        FractionBox["1", "1140"]}]},
      {
       FractionBox["1", "1140"], 
       RowBox[{"-", 
        FractionBox["63", "3230"]}], 
       FractionBox["63", "304"], 
       RowBox[{"-", 
        FractionBox["7", "5"]}], 
       FractionBox["27", "4"], 
       RowBox[{"-", 
        FractionBox["3213", "130"]}], 
       FractionBox["357", "5"], 
       RowBox[{"-", 
        FractionBox["1836", "11"]}], 
       FractionBox["3213", "10"], 
       RowBox[{"-", 
        FractionBox["1547", "3"]}], 
       FractionBox["13923", "20"], 
       RowBox[{"-", 
        FractionBox["3978", "5"]}], 
       FractionBox["1547", "2"], 
       RowBox[{"-", 
        FractionBox["3213", "5"]}], "459", 
       RowBox[{"-", 
        FractionBox["1428", "5"]}], 
       FractionBox["3213", "20"], 
       RowBox[{"-", 
        FractionBox["189", "2"]}], 
       FractionBox["6786821", "194480"], 
       FractionBox["63", "19"], 
       RowBox[{"-", 
        FractionBox["63", "380"]}], 
       FractionBox["1", "190"]},
      {
       RowBox[{"-", 
        FractionBox["1", "190"]}], 
       FractionBox["7", "60"], 
       RowBox[{"-", 
        FractionBox["21", "17"]}], 
       FractionBox["133", "16"], 
       RowBox[{"-", 
        FractionBox["399", "10"]}], 
       FractionBox["2907", "20"], 
       RowBox[{"-", 
        FractionBox["27132", "65"]}], "969", 
       RowBox[{"-", 
        FractionBox["20349", "11"]}], 
       FractionBox["29393", "10"], 
       RowBox[{"-", 
        FractionBox["58786", "15"]}], 
       FractionBox["88179", "20"], 
       RowBox[{"-", "4199"}], 
       FractionBox["6783", "2"], 
       RowBox[{"-", 
        FractionBox["11628", "5"]}], 
       FractionBox["6783", "5"], 
       RowBox[{"-", 
        FractionBox["6783", "10"]}], 
       FractionBox["1197", "4"], 
       RowBox[{"-", "133"}], 
       FractionBox["158899519", "3695120"], 
       FractionBox["21", "10"], 
       RowBox[{"-", 
        FractionBox["1", "20"]}]},
      {
       FractionBox["1", "20"], 
       RowBox[{"-", 
        FractionBox["21", "19"]}], 
       FractionBox["35", "3"], 
       RowBox[{"-", 
        FractionBox["1330", "17"]}], 
       FractionBox["5985", "16"], 
       RowBox[{"-", 
        FractionBox["6783", "5"]}], "3876", 
       RowBox[{"-", 
        FractionBox["116280", "13"]}], 
       FractionBox["33915", "2"], 
       RowBox[{"-", 
        FractionBox["293930", "11"]}], 
       FractionBox["176358", "5"], 
       RowBox[{"-", 
        FractionBox["117572", "3"]}], 
       FractionBox["146965", "4"], 
       RowBox[{"-", "29070"}], "19380", 
       RowBox[{"-", 
        FractionBox["54264", "5"]}], 
       FractionBox["20349", "4"], 
       RowBox[{"-", "1995"}], "665", 
       RowBox[{"-", "210"}], 
       FractionBox["40315631", "739024"], "1"},
      {
       RowBox[{"-", "1"}], 
       FractionBox["441", "20"], 
       RowBox[{"-", 
        FractionBox["4410", "19"]}], 
       FractionBox["4655", "3"], 
       RowBox[{"-", 
        FractionBox["125685", "17"]}], 
       FractionBox["427329", "16"], 
       RowBox[{"-", 
        FractionBox["379848", "5"]}], "174420", 
       RowBox[{"-", 
        FractionBox["4273290", "13"]}], 
       FractionBox["1028755", "2"], 
       RowBox[{"-", 
        FractionBox["7407036", "11"]}], 
       FractionBox["3703518", "5"], 
       RowBox[{"-", 
        FractionBox["2057510", "3"]}], 
       FractionBox["2136645", "4"], 
       RowBox[{"-", "348840"}], "189924", 
       RowBox[{"-", 
        FractionBox["427329", "5"]}], 
       FractionBox["125685", "4"], 
       RowBox[{"-", "9310"}], "2205", 
       RowBox[{"-", "441"}], 
       FractionBox["56574159", "739024"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.6962043675214057`*^9, 
   3.696204823488896*^9, 3.7000567953467073`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.6962043675214057`*^9, 
   3.696204823488896*^9, 3.700056795354719*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"We", " ", "have", " ", "introduced", " ", "z"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["r", "Subsection"], "h"], " ", "/", "z"}], " ", "and", "  ", 
     RowBox[{"\[CurlyRho]", "[", "z", "]"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], 
      RowBox[{"\[Phi]", "[", "z", "]"}], " ", "so", " ", "that", " ", 
      RowBox[{"\[CurlyRho]", "[", "0", "]"}]}], "=", 
     RowBox[{
      RowBox[{"\[CurlyRho]", "[", "1", "]"}], "=", "0"}]}]}]}], 
  "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.69620071241726*^9, 
   3.6962009008779416`*^9}, 3.696202937801279*^9, {3.696203751971424*^9, 
   3.696203782036646*^9}, {3.696203874035963*^9, 3.6962039232142973`*^9}, 
   3.696204227941777*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "F", ",", "r0", ",", "rc", ",", "\[Eta]c", ",", "\[Eta]0", ",", 
   "\[CapitalLambda]", ",", "V0", ",", "Vb", ",", "Frp", ",", "Fb", ",", "x", 
   ",", "r", ",", "Fp"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", "r", "]"}], "*", 
     RowBox[{
      RowBox[{"\[CapitalPsi]", "''"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Frp", "[", "r", "]"}], "-", 
       RowBox[{"2", "*", "\[ImaginaryI]", "*", "\[Omega]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"\[CapitalPsi]", "'"}], "[", "r", "]"}]}], "-", 
    RowBox[{
     RowBox[{"V0", "[", "r", "]"}], "*", 
     RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdSx", "=", 
   RowBox[{
    RowBox[{"EqAdS", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalPsi]", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"r0", "/", "r"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"F", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"Fb", "[", 
           RowBox[{"r0", "/", "r"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"Frp", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"Fp", "[", 
           RowBox[{"r0", "/", "r"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"V0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"Vb", "[", 
           RowBox[{"r0", "/", "r"}], "]"}]}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"r0", "/", "x"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdSb", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqAdSx", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqAdSx", ",", 
        RowBox[{
         RowBox[{"Psi", "''"}], "[", "x", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Psi", "''"}], "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"Psi", "'"}], "[", "x", "]"}], ",", 
       RowBox[{"Psi", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]\[CapitalPsi]", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], 
    RowBox[{"x", "-", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdSbianjie", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "EqAdSb", ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "*", 
       RowBox[{"Fb", "[", "x", "]"}]}], "/.", 
      RowBox[{"Psi", "\[Rule]", "\[CapitalPsi]\[CapitalPsi]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], ",", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\"\<Finally, the QNMs equation becomes\>\"", "\[Rule]", 
    RowBox[{"0", "\[Equal]", "EqAdSbianjie"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalPsi]0", "\[Rule]", 
      SubscriptBox["\[CapitalPsi]", "0"]}], ",", 
     RowBox[{"Fb", "\[Rule]", "F"}], ",", 
     RowBox[{
      RowBox[{"Fp", "[", "x", "]"}], "\[Rule]", 
      SubscriptBox["F", "r"]}], ",", 
     RowBox[{"Vb", "\[Rule]", "V"}], ",", 
     RowBox[{"\[Eta]c", "\[Rule]", 
      SubscriptBox["\[Eta]", "c"]}], ",", 
     RowBox[{"\[Eta]0", "\[Rule]", 
      SubscriptBox["\[Eta]", "0"]}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "z"}], ",", 
    RowBox[{"r0", "\[Rule]", 
     SubscriptBox["r", "h"]}], ",", 
    RowBox[{"rc", "\[Rule]", 
     SubscriptBox["r", "c"]}]}], 
   "}"}]}], "\[IndentingNewLine]", "\"\<where \!\(\*SubscriptBox[\(F\), \
\(r\)]\)=dF/dr\>\"", "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.696200952424839*^9, 3.6962009893119383`*^9}, 
   3.696201234654128*^9, {3.6962013103390107`*^9, 3.696201351867588*^9}, {
   3.696201481265911*^9, 3.6962015004272146`*^9}, {3.6962015467759542`*^9, 
   3.6962017073475857`*^9}, {3.6962017387684565`*^9, 3.696201812462494*^9}, {
   3.6962021555535126`*^9, 3.6962022262720065`*^9}, {3.696202604237633*^9, 
   3.6962026052220535`*^9}, 3.696204223485198*^9, 3.6962043489368863`*^9, {
   3.696204408908242*^9, 3.69620441420203*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Finally, the QNMs equation becomes\"\>", "\[Rule]", 
  RowBox[{"0", "\[Equal]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"F", "[", "z", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SubscriptBox["r", "h"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["z", "2"], " ", "\[Omega]"}], "-", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            SubscriptBox["F", "r"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            SubscriptBox["r", "h"], " ", 
            RowBox[{"V", "[", "z", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]", "0"], "[", "z", "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "z", " ", 
         RowBox[{"F", "[", "z", "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Omega]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SubscriptBox["F", "r"]}]}], ")"}], " ", 
         SubscriptBox["r", "h"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CapitalPsi]", "0"], "\[Prime]",
        MultilineFunction->None], "[", "z", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "+", 
    RowBox[{
     RowBox[{"F", "[", "z", "]"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[CapitalPsi]", "0"], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}]}]], "Output",
 CellChangeTimes->{
  3.696201039433921*^9, 3.6962011724888177`*^9, {3.6962012409302015`*^9, 
   3.6962012616920443`*^9}, {3.6962016030015697`*^9, 3.696201614841609*^9}, {
   3.696201659798215*^9, 3.6962017078163576`*^9}, {3.696201758869244*^9, 
   3.6962017795937304`*^9}, 3.6962018129312677`*^9, 3.6962022537014704`*^9, 
   3.6962026068472705`*^9, {3.696204368558731*^9, 3.696204415017524*^9}, 
   3.6962048242792926`*^9, 3.7000567966656775`*^9}],

Cell[BoxData["\<\"where \\!\\(\\*SubscriptBox[\\(F\\), \
\\(r\\)]\\)=dF/dr\"\>"], "Output",
 CellChangeTimes->{
  3.696201039433921*^9, 3.6962011724888177`*^9, {3.6962012409302015`*^9, 
   3.6962012616920443`*^9}, {3.6962016030015697`*^9, 3.696201614841609*^9}, {
   3.696201659798215*^9, 3.6962017078163576`*^9}, {3.696201758869244*^9, 
   3.6962017795937304`*^9}, 3.6962018129312677`*^9, 3.6962022537014704`*^9, 
   3.6962026068472705`*^9, {3.696204368558731*^9, 3.696204415017524*^9}, 
   3.6962048242792926`*^9, 3.700056796675692*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Let", "'"}], "s", " ", "input", " ", "the", " ", "parameters", 
   " ", "and", " ", "calculate", " ", "the", " ", 
   RowBox[{"det", "[", "\[ScriptCapitalM]", "]"}]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "0"}], ";", 
  RowBox[{"r0", "=", 
   FractionBox["8", "10"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<angular quantum number of particles L\>\"", "\[Rule]", "L"}], 
   ",", 
   RowBox[{
   "\"\<Event horizon \!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", 
    "r0"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r0", "3"], "+", "r0"}], "r"], "+", 
    SuperscriptBox["r", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vr", "[", "r_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"F", "'"}], "[", "r", "]"}], "r"], "+", 
    FractionBox[
     RowBox[{"L", "*", 
      RowBox[{"(", 
       RowBox[{"L", "+", "1"}], ")"}]}], 
     SuperscriptBox["r", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<where F\>\"", "\[Rule]", 
  RowBox[{"F", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<and Vr\>\"", "\[Rule]", 
  RowBox[{"Vr", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fb", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"F", "[", "r", "]"}], "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"r0", "/", "x"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fp", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"F", "'"}], "[", "r", "]"}], "]"}], "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"r0", "/", "x"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Vb", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"Vr", "[", "r", "]"}], "/.", 
     RowBox[{"r", "\[Rule]", 
      RowBox[{"r0", "/", "x"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dairu", "[", "mm_", "]"}], ":=", 
   RowBox[{
    RowBox[{"EqAdSbianjie", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu", "[", 
         RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu", "[", 
         RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"xzuo", "[", 
      RowBox[{"[", "mm", "]"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Juzhen", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"Dairu", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(k, i\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Juzhen", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Panduan", "[", "w_", "]"}], "=", 
   RowBox[{"Det", "[", "Juzhen", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<det[\[ScriptCapitalM]]\>\"", "\[Rule]", 
  RowBox[{"Panduan", "[", "\[Omega]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.696200528007437*^9, 3.696200529136883*^9}, 
   3.696201245612287*^9, {3.696201410943012*^9, 3.696201471058399*^9}, {
   3.6962018968116293`*^9, 3.6962019408572392`*^9}, {3.6962019788444443`*^9, 
   3.6962021419789658`*^9}, {3.696202287643141*^9, 3.6962023287077217`*^9}, {
   3.696202498276677*^9, 3.6962025508287516`*^9}, 3.696202586762038*^9, {
   3.696204464802766*^9, 3.696204523845829*^9}, {3.696204780406627*^9, 
   3.696204798865986*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"angular quantum number of particles L\"\>", "\[Rule]", "0"}], 
   ",", 
   RowBox[{"\<\"Event horizon \\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>",
     "\[Rule]", 
    FractionBox["4", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.6962045698512864`*^9, 3.696204781288145*^9, 3.6962048245356336`*^9, 
   3.700056797597139*^9}],

Cell[BoxData[
 RowBox[{"\<\"where F\"\>", "\[Rule]", 
  RowBox[{"1", "-", 
   FractionBox["164", 
    RowBox[{"125", " ", "r"}]], "+", 
   SuperscriptBox["r", "2"]}]}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.6962045698512864`*^9, 3.696204781288145*^9, 3.6962048245356336`*^9, 
   3.7000567976061597`*^9}],

Cell[BoxData[
 RowBox[{"\<\"and Vr\"\>", "\[Rule]", 
  FractionBox[
   RowBox[{
    FractionBox["164", 
     RowBox[{"125", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    RowBox[{"2", " ", "r"}]}], "r"]}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.6962045698512864`*^9, 3.696204781288145*^9, 3.6962048245356336`*^9, 
   3.7000567976126685`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(k, i\\)]\\)\"\
\>", "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{
        FractionBox["83004511691", "1939938"], "+", 
        RowBox[{
         FractionBox["9261", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["8662715304443", "16707600"], "+", 
        RowBox[{
         FractionBox["85766121", "400"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["59464", "972405"], "+", 
           RowBox[{
            FractionBox["16", "21"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["296393", "185220"]}], "+", 
              FractionBox[
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "441"]}],
              ")"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"373363058691", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["59464", "2205"]}], "-", 
            RowBox[{
             FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14780480"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["184309611991", "46189"]}], "-", 
        RowBox[{
         FractionBox["194481", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["241987848607", "14586"], "+", 
        RowBox[{
         FractionBox["1231713", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["261213927479", "4862"]}], "-", 
        RowBox[{
         FractionBox["3695139", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["162496180149", "1144"], "+", 
        RowBox[{
         FractionBox["188452089", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5531895811532", "17875"]}], "-", 
        RowBox[{
         FractionBox["125634726", "25"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["560880012702", "1001"], "+", 
        RowBox[{"8973909", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["849559767141", "1001"]}], "-", 
        RowBox[{
         FractionBox["26921727", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["285246526069", "264"], "+", 
        RowBox[{
         FractionBox["272208573", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["344218439170", "297"]}], "-", 
        RowBox[{
         FractionBox["90736191", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1440652189499", "1375"], "+", 
        RowBox[{
         FractionBox["816625719", "50"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2389910191", "3"]}], "-", 
        RowBox[{
         FractionBox["272208573", "22"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["290053045787", "572"], "+", 
        RowBox[{
         FractionBox["62817363", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["268423855716", "1001"]}], "-", 
        RowBox[{
         FractionBox["53843454", "13"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["116570534854", "1001"], "+", 
        RowBox[{
         FractionBox["8973909", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1459878268371", "35750"]}], "-", 
        RowBox[{
         FractionBox["62817363", "100"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["438684458469", "38896"], "+", 
        RowBox[{
         FractionBox["11085417", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17228259431", "7293"]}], "-", 
        RowBox[{
         FractionBox["1231713", "34"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["879772176797", "2494206"], "+", 
        RowBox[{
         FractionBox["21609", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["162656339", "4862"]}], "-", 
        RowBox[{
         FractionBox["194481", "380"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1469491307807", "969969000"], "+", 
        RowBox[{
         FractionBox["9261", "400"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["59464", "2205"]}], "-", 
           RowBox[{
            FractionBox["16", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"296393", " ", "\[ImaginaryI]"}], "8820"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["390058704467", "1021020000"]}], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["149948", "11025"]}], "-", 
            RowBox[{
             FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1520"]}], 
       RowBox[{
        FractionBox["466608657947", "24310000"], "+", 
        RowBox[{
         FractionBox["194481", "760"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4176591216227", "98280000"], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["599792", "4862025"], "+", 
            RowBox[{
             FractionBox["76", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["14834", "9261"]}], "+", 
               FractionBox[
                RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "5776"], "+", 
        FractionBox[
         RowBox[{"1471568445459", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["149948", "11025"]}], "-", 
            RowBox[{
             FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "280829120"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3047768036513", "7293000"]}], "-", 
        RowBox[{
         FractionBox["64827", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["13506651457899", "9724000"], "+", 
        RowBox[{
         FractionBox["583443", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4987033524673", "1430000"]}], "-", 
        RowBox[{
         FractionBox["3306177", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5229441710693", "715000"], "+", 
        RowBox[{
         FractionBox["3306177", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3224931973383", "250250"]}], "-", 
        RowBox[{
         FractionBox["1416933", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5471849896713", "286000"], "+", 
        RowBox[{
         FractionBox["3306177", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5541109378433", "231000"]}], "-", 
        RowBox[{
         FractionBox["2046681", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5593053989723", "220000"], "+", 
        RowBox[{
         FractionBox["42980301", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16900366062179", "742500"]}], "-", 
        RowBox[{
         FractionBox["4775589", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5665776445529", "330000"], "+", 
        RowBox[{
         FractionBox["14326767", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["141129445659", "13000"]}], "-", 
        RowBox[{
         FractionBox["9918531", "44"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5714258082733", "1001000"], "+", 
        RowBox[{
         FractionBox["472311", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["440992682021", "178750"]}], "-", 
        RowBox[{
         FractionBox["3306177", "65"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["17246663470779", "20020000"], "+", 
        RowBox[{
         FractionBox["1416933", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5762739719937", "24310000"]}], "-", 
        RowBox[{
         FractionBox["194481", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2887430064619", "58344000"], "+", 
        RowBox[{
         FractionBox["64827", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["149948", "11025"]}], "-", 
           RowBox[{
            FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1053643163", "143000"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["149948", "11025"]}], "-", 
            RowBox[{
             FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1292"]}], 
       RowBox[{
        FractionBox["915009601801", "1312740000"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["149948", "11025"]}], "-", 
            RowBox[{
             FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16076361113", "510510000"]}], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["149948", "11025"]}], "-", 
            RowBox[{
             FractionBox["76", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"7417", " ", "\[ImaginaryI]"}], "441"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14440"]}]},
      {
       RowBox[{
        FractionBox["22904536791", "1616615000"], "+", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11244", "1225"]}], "-", 
            RowBox[{
             FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1140"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["223361354439", "461890000"]}], "-", 
        RowBox[{
         FractionBox["7203", "760"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["275022924399", "23094500"], "+", 
        RowBox[{
         FractionBox["7203", "38"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["250523444011", "92820000"]}], "+", 
        RowBox[{
         FractionBox["117649", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11244", "60025"], "+", 
           RowBox[{
            FractionBox["24", "35"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["11017", "6860"]}], "+", 
              FractionBox[
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "49"]}], 
             ")"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"2327879603", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11244", "1225"]}], "-", 
            RowBox[{
             FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1166880"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["205129933677", "2431000"]}], "-", 
        RowBox[{
         FractionBox["21609", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["360114643557", "1430000"], "+", 
        RowBox[{
         FractionBox["367353", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45752912613", "89375"]}], "-", 
        RowBox[{
         FractionBox["81634", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["437606998497", "500500"], "+", 
        RowBox[{
         FractionBox["52479", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["90621093897", "71500"]}], "-", 
        RowBox[{
         FractionBox["367353", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["17164362351", "11000"], "+", 
        RowBox[{
         FractionBox["530621", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["156939335919", "96250"]}], "-", 
        RowBox[{
         FractionBox["227409", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["158784391989", "110000"], "+", 
        RowBox[{
         FractionBox["1591863", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17802159511", "16500"]}], "-", 
        RowBox[{
         FractionBox["530621", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["484102411461", "715000"], "+", 
        RowBox[{
         FractionBox["367353", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4024134837", "11375"]}], "-", 
        RowBox[{
         FractionBox["104958", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["54363174273", "357500"], "+", 
        RowBox[{
         FractionBox["40817", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37788888609", "715000"]}], "-", 
        RowBox[{
         FractionBox["367353", "260"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["492958680597", "34034000"], "+", 
        RowBox[{
         FractionBox["3087", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["18312397239", "6077500"]}], "-", 
        RowBox[{
         FractionBox["2401", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["82621044117", "184756000"], "+", 
        RowBox[{
         FractionBox["7203", "608"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11244", "1225"]}], "-", 
           RowBox[{
            FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9742467807", "230945000"]}], "-", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11244", "1225"]}], "-", 
            RowBox[{
             FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6460"]}], 
       RowBox[{
        FractionBox["18439956671", "9699690000"], "+", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11244", "1225"]}], "-", 
            RowBox[{
             FractionBox["24", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11017", " ", "\[ImaginaryI]"}], "980"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6840"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["5569378589", "5135130000"]}], "-", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "103360"]}], 
       RowBox[{
        FractionBox["5858327249", "183397500"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "25840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6436224569", "12226500"]}], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "5168"]}], 
       RowBox[{
        FractionBox["8169916529", "965250"], "+", 
        RowBox[{
         FractionBox["21609", "136"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11936449561", "1260000"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1231616", "4862025"], "+", 
            RowBox[{
             FractionBox["68", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["74744", "46305"]}], "+", 
               FractionBox[
                RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "73984"], "+", 
        FractionBox[
         RowBox[{"51295823901", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "52898560"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20997527713", "1072500"]}], "-", 
        RowBox[{
         FractionBox["194481", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["50470291033", "804375"], "+", 
        RowBox[{
         FractionBox["64827", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["120589090946", "1126125"]}], "-", 
        RowBox[{
         FractionBox["9261", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["65206672693", "429000"], "+", 
        RowBox[{
         FractionBox["194481", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2726157961", "14850"]}], "-", 
        RowBox[{
         FractionBox["280917", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["70118799913", "371250"], "+", 
        RowBox[{
         FractionBox["280917", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["71522264833", "433125"]}], "-", 
        RowBox[{
         FractionBox["120393", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["72574863523", "594000"], "+", 
        RowBox[{
         FractionBox["280917", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["24464517131", "321750"]}], "-", 
        RowBox[{
         FractionBox["21609", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["74048501689", "1876875"], "+", 
        RowBox[{
         FractionBox["27783", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1232799506", "73125"]}], "-", 
        RowBox[{
         FractionBox["64827", "110"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["75030927133", "12870000"], "+", 
        RowBox[{
         FractionBox["64827", "320"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["26247401", "16500"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "3536"]}], 
       RowBox[{
        FractionBox["4454862329", "13513500"], "+", 
        RowBox[{
         FractionBox["3087", "272"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["76976", "11025"]}], "-", 
           RowBox[{
            FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4471373681", "91698750"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "12920"]}], 
       RowBox[{
        FractionBox["2242910557", "489060000"], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "413440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["264621697", "1283782500"]}], "-", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["76976", "11025"]}], "-", 
            RowBox[{
             FractionBox["68", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"18686", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "439280"]}]},
      {
       RowBox[{
        FractionBox["18254221798", "136401890625"], "+", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "646000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1895771659", "519626250"]}], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "516800"]}], 
       RowBox[{
        FractionBox["8052083164", "155887875"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "12920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["899007622", "1640925"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1360"]}], 
       RowBox[{
        FractionBox["5902027694", "911625"], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99045130547", "10237500"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["312352", "972405"], "+", 
            RowBox[{
             FractionBox["64", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["301477", "185220"]}], "+", 
               FractionBox[
                RowBox[{"50", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "160000"], "+", 
        FractionBox[
         RowBox[{"488310921", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "915200"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2192554864", "804375"]}], "-", 
        RowBox[{
         FractionBox["64827", "50"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["6724235768", "375375"], "+", 
        RowBox[{
         FractionBox["27783", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["860022188", "32175"]}], "-", 
        RowBox[{
         FractionBox["64827", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1192276867", "37125"], "+", 
        RowBox[{
         FractionBox["280917", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["50505053848", "1546875"]}], "-", 
        RowBox[{
         FractionBox["842751", "500"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5238103996", "185625"], "+", 
        RowBox[{
         FractionBox["280917", "200"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5372103004", "259875"]}], "-", 
        RowBox[{
         FractionBox["40131", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["273630113", "21450"], "+", 
        RowBox[{
         FractionBox["194481", "320"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7401024464", "1126125"]}], "-", 
        RowBox[{
         FractionBox["3087", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["56133012184", "20109375"], "+", 
        RowBox[{
         FractionBox["64827", "500"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["312352", "55125"]}], "-", 
           RowBox[{
            FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["23406878", "24375"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4400"]}], 
       RowBox[{
        FractionBox["1426775131", "5469750"], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "5440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["88356572", "1640925"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "8840"]}], 
       RowBox[{
        FractionBox["2887050014", "363738375"], "+", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "25840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14502249574", "19485984375"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "646000"]}], 
       RowBox[{
        FractionBox["728043707", "21824302500"], "+", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["312352", "55125"]}], "-", 
            RowBox[{
             FractionBox["64", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"301477", " ", "\[ImaginaryI]"}], "44100"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2067200"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["21853991", "931170240"]}], "-", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "310080"]}], 
       RowBox[{
        FractionBox["112789471", "184756000"], "+", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "258400"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["23613749", "2956096"]}], "-", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "20672"]}], 
       RowBox[{
        FractionBox["25373507", "350064"], "+", 
        RowBox[{
         FractionBox["2401", "816"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["86679069", "155584"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1088"]}], 
       RowBox[{
        FractionBox["118354713", "22880"], "+", 
        RowBox[{
         FractionBox["21609", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["311497383", "36400"]}], "+", 
        RowBox[{
         FractionBox["117649", "400"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4688", "12005"], "+", 
           RowBox[{
            FractionBox["4", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["2826", "1715"]}], "+", 
              FractionBox[
               RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "49"]}], 
             ")"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"4292645", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "13728"]}], 
       RowBox[{
        FractionBox["8347863", "4004"], "-", 
        RowBox[{
         FractionBox["3087", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["23327781", "4576"], "+", 
        RowBox[{
         FractionBox["21609", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11295443", "1584"]}], "-", 
        RowBox[{
         FractionBox["31213", "48"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["13055201", "1760"], "+", 
        RowBox[{
         FractionBox["93639", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["70555279", "11000"]}], "-", 
        RowBox[{
         FractionBox["93639", "200"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["14814959", "3168"], "+", 
        RowBox[{
         FractionBox["31213", "96"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45953241", "16016"]}], "-", 
        RowBox[{
         FractionBox["3087", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["23542257", "16016"], "+", 
        RowBox[{
         FractionBox["3087", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1776459", "2860"]}], "-", 
        RowBox[{
         FractionBox["2401", "60"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1172", "245"]}], "-", 
           RowBox[{
            FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["243341481", "1144000"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["406977", "7072"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "5984"]}], 
       RowBox[{
        FractionBox["16574717", "1400256"], "+", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "3264"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1285391", "739024"]}], "-", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "67184"]}], 
       RowBox[{
        FractionBox["16826111", "103463360"], "+", 
        FractionBox[
         RowBox[{"1029", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "103360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["84633343", "11639628000"]}], "-", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1172", "245"]}], "-", 
            RowBox[{
             FractionBox["4", "7"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1413", " ", "\[ImaginaryI]"}], "245"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "775200"]}]},
      {
       RowBox[{
        FractionBox["67302283", "12471030000"], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "25840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3395769727", "24942060000"]}], "-", 
        FractionBox[
         RowBox[{"441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "51680"]}], 
       RowBox[{
        FractionBox["3532910731", "2078505000"], "+", 
        FractionBox[
         RowBox[{"1323", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "12920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3738622237", "262548000"]}], "-", 
        RowBox[{
         FractionBox["441", "544"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4081474747", "43758000"], "+", 
        RowBox[{
         FractionBox["1323", "272"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4767179767", "8580000"]}], "-", 
        RowBox[{
         FractionBox["3969", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["6824294827", "1608750"], "+", 
        RowBox[{
         FractionBox["1323", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4254061109", "585000"]}], "+", 
        RowBox[{
         FractionBox["729", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["932", "2025"], "+", 
           RowBox[{
            FractionBox["8", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["181", "108"]}], "+", 
              FractionBox[
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "9"]}], 
             ")"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"2136339", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "11440"]}], 
       RowBox[{
        FractionBox["1404165413", "429000"], "-", 
        RowBox[{
         FractionBox["3969", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["652949647", "594000"], "+", 
        RowBox[{
         FractionBox["5733", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1338654667", "742500"]}], "-", 
        RowBox[{
         FractionBox["5733", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1681507177", "990000"], "+", 
        RowBox[{
         FractionBox["17199", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1887218683", "1485000"]}], "-", 
        RowBox[{
         FractionBox["5733", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2024359687", "2574000"], "+", 
        RowBox[{
         FractionBox["1323", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43312603", "107250"]}], "-", 
        RowBox[{
         FractionBox["81", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1097892971", "6435000"], "+", 
        RowBox[{
         FractionBox["1323", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["750976009", "12870000"]}], "-", 
        RowBox[{
         FractionBox["441", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["932", "225"]}], "-", 
           RowBox[{
            FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["459728339", "29172000"], "+", 
        FractionBox[
         RowBox[{"3969", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19306147", "5967000"]}], "-", 
        FractionBox[
         RowBox[{"441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1496"]}], 
       RowBox[{
        FractionBox["2367212197", "4988412000"], "+", 
        FractionBox[
         RowBox[{"441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "10336"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["184121959", "4157010000"]}], "-", 
        FractionBox[
         RowBox[{"1323", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "335920"]}], 
       RowBox[{
        FractionBox["49310023", "24942060000"], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["932", "225"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"181", " ", "\[ImaginaryI]"}], "36"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "51680"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["23370109", "15348960000"]}], "-", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "21498880"]}], 
       RowBox[{
        FractionBox["84282509", "2238390000"], "+", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2687360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["87598679", "191862000"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "537472"]}], 
       RowBox[{
        FractionBox["92241317", "25245000"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "70720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["49602637", "2244000"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "113152"]}], 
       RowBox[{
        FractionBox["110811869", "990000"], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "8320"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["134025059", "247500"]}], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2080"]}], 
       RowBox[{
        FractionBox["29094947", "8250"], "+", 
        RowBox[{
         FractionBox["27783", "208"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["40196", "11025"]}], "-", 
           RowBox[{
            FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["30680378503", "5040000"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["2572544", "4862025"], "+", 
            RowBox[{
             FractionBox["52", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["79336", "46305"]}], "+", 
               FractionBox[
                RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "692224"], "+", 
        FractionBox[
         RowBox[{"257125491", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2379520"]}], 
       RowBox[{
        FractionBox["973617463", "297000"], "-", 
        RowBox[{
         FractionBox["21609", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["40196", "11025"]}], "-", 
           RowBox[{
            FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["68303053", "495000"]}], "+", 
        RowBox[{
         FractionBox["64827", "320"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["40196", "11025"]}], "-", 
           RowBox[{
            FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["233468417", "742500"]}], "-", 
        RowBox[{
         FractionBox["21609", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["40196", "11025"]}], "-", 
           RowBox[{
            FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["48044269", "148500"], "+", 
        RowBox[{
         FractionBox["21609", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["40196", "11025"]}], "-", 
           RowBox[{
            FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["36529661", "165000"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4160"]}], 
       RowBox[{
        FractionBox["5881757", "49500"], "+", 
        RowBox[{
         FractionBox["9261", "416"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["40196", "11025"]}], "-", 
           RowBox[{
            FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["44488469", "866250"]}], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1040"]}], 
       RowBox[{
        FractionBox["93951193", "5280000"], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "66560"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16303343", "3366000"]}], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "28288"]}], 
       RowBox[{
        FractionBox["2018303", "2019600"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "141440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["427469", "2907000"]}], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2956096"]}], 
       RowBox[{
        FractionBox["26389447", "1918620000"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "10749440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["589799", "959310000"]}], "-", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["40196", "11025"]}], "-", 
            RowBox[{
             FractionBox["52", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9917", " ", "\[ImaginaryI]"}], "2205"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "34935680"]}]},
      {
       RowBox[{
        FractionBox["1136107", "2338318125"], "+", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4534920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["323113", "27170000"]}], "-", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1343680"]}], 
       RowBox[{
        FractionBox["5738606", "40415375"], "+", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "16796"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1011031", "911625"]}], "-", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "15912"]}], 
       RowBox[{
        FractionBox["9787197", "1519375"], "+", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "8840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5409537", "178750"]}], "-", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2080"]}], 
       RowBox[{
        FractionBox["33436984", "268125"], "+", 
        RowBox[{
         FractionBox["2401", "195"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9130548", "17875"]}], "-", 
        RowBox[{
         FractionBox["1029", "26"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["52594458", "17875"], "+", 
        RowBox[{
         FractionBox["7203", "52"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14323258309", "2835000"]}], "+", 
        FractionBox[
         RowBox[{"117649", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["35736", "60025"], "+", 
            RowBox[{
             FractionBox["16", "35"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["12083", "6860"]}], "+", 
               FractionBox[
                RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "49"]}], ")"}]}]}], ")"}]}], "1296"], "+", 
        FractionBox[
         RowBox[{"434581", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "7920"]}], 
       RowBox[{
        FractionBox["19970468", "6875"], "-", 
        RowBox[{
         FractionBox["2401", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3106054", "6875"]}], "+", 
        RowBox[{
         FractionBox["2401", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["270998", "4125"], "-", 
        RowBox[{
         FractionBox["2401", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["250152", "17875"], "+", 
        RowBox[{
         FractionBox["7203", "208"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1751064", "89375"]}], "-", 
        RowBox[{
         FractionBox["1029", "65"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2960132", "268125"], "+", 
        RowBox[{
         FractionBox["2401", "390"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2711469", "625625"]}], "-", 
        RowBox[{
         FractionBox["1029", "520"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11912", "3675"]}], "-", 
           RowBox[{
            FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["6159993", "4862000"], "+", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14144"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["396074", "1447875"]}], "-", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "23868"]}], 
       RowBox[{
        FractionBox["239729", "5773625"], "+", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "167960"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10423", "2624375"]}], "-", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1847560"]}], 
       RowBox[{
        FractionBox["10423", "57736250"], "+", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11912", "3675"]}], "-", 
            RowBox[{
             FractionBox["16", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"12083", " ", "\[ImaginaryI]"}], "2940"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6046560"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["4011", "27625000"]}], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "184756000"]}], 
       RowBox[{
        FractionBox["2674", "745875"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "18475600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["76209", "1768000"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14780480"]}], 
       RowBox[{
        FractionBox["65322", "193375"], "+", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "97240"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["25403", "13000"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "388960"]}], 
       RowBox[{
        FractionBox["1829016", "203125"], "+", 
        FractionBox[
         RowBox[{"583443", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "286000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["228627", "6500"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "28600"]}], 
       RowBox[{
        FractionBox["203224", "1625"], "+", 
        FractionBox[
         RowBox[{"27783", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1430"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["228627", "500"]}], "-", 
        FractionBox[
         RowBox[{"583443", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "11440"]}], 
       RowBox[{
        FractionBox["304836", "125"], "+", 
        RowBox[{
         FractionBox["64827", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["159676", "55125"]}], "-", 
           RowBox[{
            FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["78573725351", "18900000"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["638704", "972405"], "+", 
            RowBox[{
             FractionBox["44", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["84338", "46305"]}], "+", 
               FractionBox[
                RowBox[{"200", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "1210000"], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "12100"]}], 
       RowBox[{
        FractionBox["304836", "125"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1100"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["228627", "500"]}], "+", 
        RowBox[{
         FractionBox["64827", "880"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["159676", "55125"]}], "-", 
           RowBox[{
            FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["203224", "1625"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "5720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["228627", "6500"]}], "+", 
        FractionBox[
         RowBox[{"83349", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "5720"]}], 
       RowBox[{
        FractionBox["1829016", "203125"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "35750"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["25403", "13000"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "114400"]}], 
       RowBox[{
        FractionBox["65322", "193375"], "-", 
        FractionBox[
         RowBox[{"83349", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "194480"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["76209", "1768000"]}], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "777920"]}], 
       RowBox[{
        FractionBox["2674", "745875"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1847560"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4011", "27625000"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "184756000"]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["159676", "55125"]}], "-", 
            RowBox[{
             FractionBox["44", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"42169", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "203231600"]}]},
      {
       FractionBox[
        RowBox[{"9261", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["62852", "24255"]}], "-", 
           RowBox[{
            FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
        "223554760"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17367", "147075500"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "203231600"]}], 
       RowBox[{
        FractionBox["23156", "7942077"], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2032316"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["329973", "9412832"]}], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "855712"]}], 
       RowBox[{
        FractionBox["565668", "2059057"], "+", 
        FractionBox[
         RowBox[{"83349", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "213928"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["109991", "69212"]}], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "125840"]}], 
       RowBox[{
        FractionBox["15838704", "2162875"], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "39325"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["989919", "34606"]}], "-", 
        FractionBox[
         RowBox[{"83349", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6292"]}], 
       RowBox[{
        FractionBox["1759856", "17303"], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6292"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["989919", "2662"]}], "-", 
        RowBox[{
         FractionBox["64827", "968"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["62852", "24255"]}], "-", 
           RowBox[{
            FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2639784", "1331"], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1210"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2811668507", "831600"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["691372", "972405"], "+", 
            RowBox[{
             FractionBox["8", "21"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["350923", "185220"]}], "+", 
               FractionBox[
                RowBox[{"242", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "1464100"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "13310"]}], 
       RowBox[{
        FractionBox["2639784", "1331"], "-", 
        RowBox[{
         FractionBox["64827", "484"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["62852", "24255"]}], "-", 
           RowBox[{
            FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["989919", "2662"]}], "+", 
        FractionBox[
         RowBox[{"583443", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "12584"]}], 
       RowBox[{
        FractionBox["1759856", "17303"], "-", 
        FractionBox[
         RowBox[{"27783", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1573"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["989919", "34606"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "31460"]}], 
       RowBox[{
        FractionBox["15838704", "2162875"], "-", 
        FractionBox[
         RowBox[{"583443", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "314600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["109991", "69212"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "427856"]}], 
       RowBox[{
        FractionBox["565668", "2059057"], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "106964"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["329973", "9412832"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "16258528"]}], 
       RowBox[{
        FractionBox["23156", "7942077"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "20323160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17367", "147075500"]}], "+", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62852", "24255"]}], "-", 
            RowBox[{
             FractionBox["8", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"350923", " ", "\[ImaginaryI]"}], "97020"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "203231600"]}]},
      {
       RowBox[{
        FractionBox["11151", "115472500"], "-", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "8062080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11151", "5248750"]}], "+", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "7390240"]}], 
       RowBox[{
        FractionBox["256473", "11547250"], "-", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "671840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7847", "53625"]}], "+", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "31824"]}], 
       RowBox[{
        FractionBox["6590241", "9724000"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "56576"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2900853", "1251250"]}], "+", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2080"]}], 
       RowBox[{
        FractionBox["527814", "89375"], "-", 
        RowBox[{
         FractionBox["2401", "520"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["936684", "89375"]}], "+", 
        RowBox[{
         FractionBox["3087", "260"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["133812", "17875"], "-", 
        RowBox[{
         FractionBox["21609", "832"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["48321", "1375"], "+", 
        RowBox[{
         FractionBox["2401", "48"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1661499", "6875"]}], "-", 
        RowBox[{
         FractionBox["7203", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["10682658", "6875"], "+", 
        RowBox[{
         FractionBox["7203", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["567543479", "210000"]}], "+", 
        FractionBox[
         RowBox[{"117649", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["45312", "60025"], "+", 
            RowBox[{
             FractionBox["12", "35"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["680", "343"]}], "+", 
               FractionBox[
                RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "49"]}], ")"}]}]}], ")"}]}], "2304"], "-", 
        FractionBox[
         RowBox[{"434581", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "10560"]}], 
       RowBox[{
        FractionBox["28133973", "17875"], "-", 
        RowBox[{
         FractionBox["21609", "208"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4884138", "17875"]}], "+", 
        RowBox[{
         FractionBox["3087", "104"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5962068", "89375"], "-", 
        RowBox[{
         FractionBox["2401", "260"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2832", "1225"]}], "-", 
           RowBox[{
            FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5787369", "357500"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "8320"]}], 
       RowBox[{
        FractionBox["10470789", "3038750"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "35360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["360549", "607750"]}], "+", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "21216"]}], 
       RowBox[{
        FractionBox["3069711", "40415375"], "-", 
        FractionBox[
         RowBox[{"1029", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "67184"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["345681", "54340000"]}], "+", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "5374720"]}], 
       RowBox[{
        FractionBox["45017", "173208750"], "-", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2832", "1225"]}], "-", 
            RowBox[{
             FractionBox["12", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"170", " ", "\[ImaginaryI]"}], "49"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6046560"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["28006678", "131725254375"]}], "+", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "56770480"]}], 
       RowBox[{
        FractionBox["626553067", "131725254375"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "17467840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["40596836", "798334875"]}], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4803656"]}], 
       RowBox[{
        FractionBox["95839366", "277316325"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "229840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["774166246", "462193875"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "45968"]}], 
       RowBox[{
        FractionBox["2230641973", "362505000"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "108160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16900323344", "951575625"]}], "+", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1690"]}], 
       RowBox[{
        FractionBox["1117183816", "27187875"], "-", 
        RowBox[{
         FractionBox["9261", "676"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["293648", "143325"]}], "-", 
           RowBox[{
            FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3469230884", "45313125"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6760"]}], 
       RowBox[{
        FractionBox["701965544", "6274125"], "-", 
        RowBox[{
         FractionBox["21609", "416"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["293648", "143325"]}], "-", 
           RowBox[{
            FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3411161992", "31370625"]}], "+", 
        RowBox[{
         FractionBox["21609", "260"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["293648", "143325"]}], "-", 
           RowBox[{
            FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["498981364", "10456875"]}], "-", 
        RowBox[{
         FractionBox["64827", "520"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["293648", "143325"]}], "-", 
           RowBox[{
            FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["7112668444", "6274125"], "+", 
        RowBox[{
         FractionBox["21609", "104"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["293648", "143325"]}], "-", 
           RowBox[{
            FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["728430771883", "346027500"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3817424", "4862025"], "+", 
            RowBox[{
             FractionBox["32", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["386429", "185220"]}], "+", 
               FractionBox[
                RowBox[{"338", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "1827904"], "-", 
        FractionBox[
         RowBox[{"257125491", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "3866720"]}], 
       RowBox[{
        FractionBox["11052617072", "9062625"], "-", 
        RowBox[{
         FractionBox["27783", "338"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["293648", "143325"]}], "-", 
           RowBox[{
            FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["25456785592", "135939375"]}], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "3380"]}], 
       RowBox[{
        FractionBox["5261915218", "135939375"], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "13520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1177693657", "154064625"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "183872"]}], 
       RowBox[{
        FractionBox["8760180548", "6932908125"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "114920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4159634038", "26345050875"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "873392"]}], 
       RowBox[{
        FractionBox["4002165298", "307358926875"], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4366960"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["554866249", "1053802035000"]}], "+", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["293648", "143325"]}], "-", 
            RowBox[{
             FractionBox["32", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"386429", " ", "\[ImaginaryI]"}], "114660"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "34935680"]}]},
      {
       RowBox[{
        FractionBox["21374731", "49884120000"], "-", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "103360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["79812523", "8314020000"]}], "+", 
        FractionBox[
         RowBox[{"1323", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "671840"]}], 
       RowBox[{
        FractionBox["1026130609", "9976824000"], "-", 
        FractionBox[
         RowBox[{"441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "20672"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8368759", "11934000"]}], "+", 
        FractionBox[
         RowBox[{"441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2992"]}], 
       RowBox[{
        FractionBox["199281383", "58344000"], "-", 
        FractionBox[
         RowBox[{"3969", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "5440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["325530373", "25740000"]}], "+", 
        RowBox[{
         FractionBox["441", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["475910687", "12870000"], "-", 
        RowBox[{
         FractionBox["1323", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["18774991", "214500"]}], "+", 
        RowBox[{
         FractionBox["81", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["877512139", "5148000"], "-", 
        RowBox[{
         FractionBox["1323", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["818064751", "2970000"]}], "+", 
        RowBox[{
         FractionBox["5733", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["728893669", "1980000"], "-", 
        RowBox[{
         FractionBox["17199", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["580275199", "1485000"]}], "+", 
        RowBox[{
         FractionBox["5733", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["283038259", "1188000"], "-", 
        RowBox[{
         FractionBox["5733", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["608672561", "858000"], "+", 
        RowBox[{
         FractionBox["3969", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1844035073", "1170000"]}], "+", 
        RowBox[{
         FractionBox["729", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1616", "2025"], "+", 
           RowBox[{
            FractionBox["4", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["298", "135"]}], "+", 
              FractionBox[
               RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "9"]}], 
             ")"}]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2136339", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "22880"]}], 
       RowBox[{
        FractionBox["2958170719", "3217500"], "-", 
        RowBox[{
         FractionBox["1323", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2066459899", "17160000"]}], "+", 
        RowBox[{
         FractionBox["3969", "320"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1769222959", "87516000"], "-", 
        RowBox[{
         FractionBox["1323", "544"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["404", "225"]}], "-", 
           RowBox[{
            FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1620604489", "525096000"]}], "+", 
        FractionBox[
         RowBox[{"441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1088"]}], 
       RowBox[{
        FractionBox["1531433407", "4157010000"], "-", 
        FractionBox[
         RowBox[{"1323", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "25840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1471986019", "49884120000"]}], "+", 
        FractionBox[
         RowBox[{"441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "103360"]}], 
       RowBox[{
        FractionBox["29173951", "24942060000"], "-", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["404", "225"]}], "-", 
            RowBox[{
             FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"149", " ", "\[ImaginaryI]"}], "45"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "51680"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["684288019", "727476750000"]}], "+", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1938000"]}], 
       RowBox[{
        FractionBox["136044563", "6466460000"], "-", 
        FractionBox[
         RowBox[{"1029", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "258400"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10392803", "46189000"]}], "+", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "167960"]}], 
       RowBox[{
        FractionBox["134011961", "87516000"], "-", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "8160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3290541", "442000"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14960"]}], 
       RowBox[{
        FractionBox["1967494773", "71500000"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14363247", "178750"]}], "+", 
        RowBox[{
         FractionBox["2401", "150"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["190346781", "1001000"], "-", 
        RowBox[{
         FractionBox["3087", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["371546853", "1001000"]}], "+", 
        RowBox[{
         FractionBox["3087", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["119783747", "198000"], "-", 
        RowBox[{
         FractionBox["31213", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["570462307", "687500"]}], "+", 
        RowBox[{
         FractionBox["93639", "500"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["105555533", "110000"], "-", 
        RowBox[{
         FractionBox["93639", "400"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["91327319", "99000"]}], "+", 
        RowBox[{
         FractionBox["31213", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["188612673", "286000"], "-", 
        RowBox[{
         FractionBox["21609", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["67495179", "250250"], "+", 
        RowBox[{
         FractionBox["3087", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2518557339", "2275000"]}], "+", 
        FractionBox[
         RowBox[{"117649", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9476", "12005"], "+", 
            RowBox[{
             FractionBox["8", "35"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["16101", "6860"]}], "+", 
               FractionBox[
                RowBox[{"50", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "49"]}], ")"}]}]}], ")"}]}], "2500"], "-", 
        FractionBox[
         RowBox[{"858529", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6864"]}], 
       RowBox[{
        FractionBox["956936229", "1430000"], "-", 
        RowBox[{
         FractionBox["21609", "400"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9476", "6125"]}], "-", 
           RowBox[{
            FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["700828377", "9724000"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2720"]}], 
       RowBox[{
        FractionBox["205153031", "21879000"], "-", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2040"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["190924817", "184756000"]}], "+", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "51680"]}], 
       RowBox[{
        FractionBox["911939443", "11547250000"], "-", 
        FractionBox[
         RowBox[{"7203", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "646000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["176696603", "58198140000"]}], "+", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9476", "6125"]}], "-", 
            RowBox[{
             FractionBox["8", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16101", " ", "\[ImaginaryI]"}], "4900"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "775200"]}]},
      {
       RowBox[{
        FractionBox["106883171", "44696171520"], "-", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6615040"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1064528411", "19953648000"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2067200"]}], 
       RowBox[{
        FractionBox["211922071", "372468096"], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "82688"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16214395", "4200768"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "28288"]}], 
       RowBox[{
        FractionBox["209463043", "11202048"], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "17408"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1718167", "24960"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14080"]}], 
       RowBox[{
        FractionBox["1030102019", "5148000"], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["67908437", "144144"]}], "+", 
        RowBox[{
         FractionBox["3087", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2866", "2205"]}], "-", 
           RowBox[{
            FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["200856445", "219648"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1024"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["197167903", "133056"]}], "+", 
        RowBox[{
         FractionBox["40131", "128"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2866", "2205"]}], "-", 
           RowBox[{
            FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["192249847", "95040"], "-", 
        RowBox[{
         FractionBox["280917", "640"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2866", "2205"]}], "-", 
           RowBox[{
            FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["926822843", "396000"]}], "+", 
        FractionBox[
         RowBox[{"842751", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1600"]}], 
       RowBox[{
        FractionBox["175036651", "76032"], "-", 
        RowBox[{
         FractionBox["280917", "512"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2866", "2205"]}], "-", 
           RowBox[{
            FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["157823455", "82368"]}], "+", 
        RowBox[{
         FractionBox["64827", "128"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2866", "2205"]}], "-", 
           RowBox[{
            FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["123397063", "96096"], "-", 
        RowBox[{
         FractionBox["27783", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2866", "2205"]}], "-", 
           RowBox[{
            FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20117887", "102960"]}], "+", 
        RowBox[{
         FractionBox["64827", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2866", "2205"]}], "-", 
           RowBox[{
            FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14540689691", "20966400"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["733696", "972405"], "+", 
            RowBox[{
             FractionBox["4", "21"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["116072", "46305"]}], "+", 
               FractionBox[
                RowBox[{"512", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "1638400"], "-", 
        FractionBox[
         RowBox[{"488310921", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2928640"]}], 
       RowBox[{
        FractionBox["433234591", "933504"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4352"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["329955415", "8401536"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "4352"]}], 
       RowBox[{
        FractionBox["295529023", "79814592"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "41344"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["278315827", "1064194560"]}], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1653760"]}], 
       RowBox[{
        FractionBox["1339939547", "139675536000"], "-", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2866", "2205"]}], "-", 
            RowBox[{
             FractionBox["4", "21"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"14509", " ", "\[ImaginaryI]"}], "4410"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2067200"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["23018347403", "3153611711250"]}], "+", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1866940"]}], 
       RowBox[{
        FractionBox["195101516543", "1201375890000"], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1757120"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["388946310619", "225257979375"]}], "+", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "54910"]}], 
       RowBox[{
        FractionBox["387510056371", "33195912750"], "-", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1156"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2283152899", "40532250"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "15028"]}], 
       RowBox[{
        FractionBox["383919420751", "1859715000"], "-", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["12616015564", "21133125"]}], "+", 
        RowBox[{
         FractionBox["129654", "935"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["757785061766", "542416875"], "-", 
        RowBox[{
         FractionBox["27783", "85"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["125180423657", "46492875"]}], "+", 
        RowBox[{
         FractionBox["21609", "34"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["371352196081", "85833000"], "-", 
        RowBox[{
         FractionBox["280917", "272"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["731932485302", "125173125"]}], "+", 
        RowBox[{
         FractionBox["120393", "85"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["358784971411", "53645625"], "-", 
        RowBox[{
         FractionBox["280917", "170"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["13949247667", "2145825"]}], "+", 
        RowBox[{
         FractionBox["280917", "170"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["333650522071", "61990500"], "-", 
        RowBox[{
         FractionBox["194481", "136"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1234064290924", "325450125"]}], "+", 
        RowBox[{
         FractionBox["18522", "17"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["516494348102", "232464375"], "-", 
        RowBox[{
         FractionBox["64827", "85"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["107440478011", "154976250"]}], "+", 
        RowBox[{
         FractionBox["194481", "340"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1038302398739", "3095190000"]}], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3347912", "4862025"], "+", 
            RowBox[{
             FractionBox["16", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["99557", "37044"]}], "+", 
               FractionBox[
                RowBox[{"578", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "1336336"], "-", 
        FractionBox[
         RowBox[{"51295823901", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "224818880"]}], 
       RowBox[{
        FractionBox["710667262171", "2371136625"], "-", 
        RowBox[{
         FractionBox["21609", "578"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["196936", "187425"]}], "-", 
           RowBox[{
            FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["559860566131", "30034397250"]}], "+", 
        FractionBox[
         RowBox[{"64827", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "21964"]}], 
       RowBox[{
        FractionBox["509591667451", "450515958750"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "109820"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["484457218111", "12614446845000"]}], "+", 
        FractionBox[
         RowBox[{"3087", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["196936", "187425"]}], "-", 
            RowBox[{
             FractionBox["16", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"99557", " ", "\[ImaginaryI]"}], "29988"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "439280"]}]},
      {
       RowBox[{
        FractionBox["14425280939", "523783260000"], "-", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2932", "3675"]}], "-", 
            RowBox[{
             FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "41040"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["282273169", "461890000"]}], "+", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2932", "3675"]}], "-", 
            RowBox[{
             FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "12920"]}], 
       RowBox[{
        FractionBox["2393818939", "369512000"], "-", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2932", "3675"]}], "-", 
            RowBox[{
             FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1216"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4775164417", "109395000"]}], "+", 
        RowBox[{
         FractionBox["2401", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["14282727099", "68068000"], "-", 
        RowBox[{
         FractionBox["1029", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1094875503", "1430000"]}], "+", 
        RowBox[{
         FractionBox["122451", "520"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1575090191", "715000"], "-", 
        RowBox[{
         FractionBox["40817", "60"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["116593179", "22750"]}], "+", 
        RowBox[{
         FractionBox["17493", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["14026130187", "1430000"], "-", 
        RowBox[{
         FractionBox["122451", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["13926342499", "891000"]}], "+", 
        RowBox[{
         FractionBox["530621", "108"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4600535963", "220000"], "-", 
        RowBox[{
         FractionBox["530621", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4547078273", "192500"]}], "+", 
        RowBox[{
         FractionBox["75803", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4475801353", "198000"], "-", 
        RowBox[{
         FractionBox["530621", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2625608199", "143000"]}], "+", 
        RowBox[{
         FractionBox["122451", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["12678996399", "1001000"], "-", 
        RowBox[{
         FractionBox["17493", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1325620971", "178750"]}], "+", 
        RowBox[{
         FractionBox["40817", "15"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["10433773419", "2860000"], "-", 
        RowBox[{
         FractionBox["122451", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5943327459", "4862000"]}], "+", 
        RowBox[{
         FractionBox["7203", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["195980452999", "5012280000"]}], "+", 
        FractionBox[
         RowBox[{"117649", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["35184", "60025"], "+", 
            RowBox[{
             FractionBox["4", "35"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["4958", "1715"]}], "+", 
               FractionBox[
                RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "49"]}], ")"}]}]}], ")"}]}], "1296"], "-", 
        FractionBox[
         RowBox[{"2327879603", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2932", "3675"]}], "-", 
            RowBox[{
             FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "7001280"]}], 
       RowBox[{
        FractionBox["7968370433", "46189000"], "-", 
        RowBox[{
         FractionBox["2401", "76"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2932", "3675"]}], "-", 
           RowBox[{
            FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6471555113", "923780000"]}], "+", 
        FractionBox[
         RowBox[{"2401", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2932", "3675"]}], "-", 
            RowBox[{
             FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1520"]}], 
       RowBox[{
        FractionBox["5972616673", "29099070000"], "-", 
        FractionBox[
         RowBox[{"343", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2932", "3675"]}], "-", 
            RowBox[{
             FractionBox["4", "35"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2479", " ", "\[ImaginaryI]"}], "735"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "6840"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["230112779621", "1750794045000"]}], "+", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["112964", "209475"]}], "-", 
            RowBox[{
             FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "137180"]}], 
       RowBox[{
        FractionBox["13097205354517", "4502041830000"], "-", 
        FractionBox[
         RowBox[{"21609", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["112964", "209475"]}], "-", 
            RowBox[{
             FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15081569471", "490418500"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["112964", "209475"]}], "-", 
            RowBox[{
             FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "12274"]}], 
       RowBox[{
        FractionBox["2175258421717", "10531092000"], "-", 
        RowBox[{
         FractionBox["64827", "608"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4341385878591", "4387955000"]}], "+", 
        RowBox[{
         FractionBox["194481", "380"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["12992851470597", "3613610000"], "-", 
        RowBox[{
         FractionBox["1416933", "760"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["332223819803", "32264375"]}], "+", 
        FractionBox[
         RowBox[{"6612354", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["112964", "209475"]}], "-", 
            RowBox[{
             FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1235"]}], 
       RowBox[{
        FractionBox["4304862019219", "180680500"], "-", 
        RowBox[{
         FractionBox["472311", "38"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["106320502437", "2346500"]}], "+", 
        RowBox[{
         FractionBox["9918531", "418"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4268338159847", "59565000"], "-", 
        RowBox[{
         FractionBox["14326767", "380"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["12731966760797", "134021250"]}], "+", 
        RowBox[{
         FractionBox["4775589", "95"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4213552370789", "39710000"], "-", 
        RowBox[{
         FractionBox["42980301", "760"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4174419664319", "41695500"]}], "+", 
        RowBox[{
         FractionBox["2046681", "38"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4122242722359", "51623000"], "-", 
        RowBox[{
         FractionBox["3306177", "76"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2429517002169", "45170125"]}], "+", 
        RowBox[{
         FractionBox["2833866", "95"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["3939623425499", "129057500"], "-", 
        RowBox[{
         FractionBox["3306177", "190"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3757004128639", "258115000"]}], "+", 
        RowBox[{
         FractionBox["3306177", "380"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["10175296604757", "1755182000"], "-", 
        RowBox[{
         FractionBox["583443", "152"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2296049753759", "1316386500"]}], "+", 
        RowBox[{
         FractionBox["64827", "38"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["112964", "209475"]}], "-", 
           RowBox[{
            FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["59782621661159", "337051260000"], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["2146316", "4862025"], "+", 
            RowBox[{
             FractionBox["8", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["577571", "185220"]}], "+", 
               FractionBox[
                RowBox[{"722", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "521284"], "-", 
        FractionBox[
         RowBox[{"1471568445459", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["112964", "209475"]}], "-", 
            RowBox[{
             FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2667876640"]}], 
       RowBox[{
        FractionBox["6678912878399", "83371145000"], "-", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["112964", "209475"]}], "-", 
            RowBox[{
             FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "7220"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5583197097239", "3501588090000"]}], "+", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["112964", "209475"]}], "-", 
            RowBox[{
             FractionBox["8", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"577571", " ", "\[ImaginaryI]"}], "167580"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "14440"]}]},
      {
       RowBox[{
        FractionBox["186429477097", "242492250000"], "-", 
        FractionBox[
         RowBox[{"9261", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15088", "55125"]}], "-", 
            RowBox[{
             FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "8000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20635669", "1215500"]}], "+", 
        FractionBox[
         RowBox[{"194481", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15088", "55125"]}], "-", 
            RowBox[{
             FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "7600"]}], 
       RowBox[{
        FractionBox["111613771387", "623551500"], "-", 
        RowBox[{
         FractionBox["21609", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2185692001", "1823250"]}], "+", 
        RowBox[{
         FractionBox["1231713", "680"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["55654438899", "9724000"], "-", 
        FractionBox[
         RowBox[{"11085417", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15088", "55125"]}], "-", 
            RowBox[{
             FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1280"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["185209902741", "8937500"]}], "+", 
        FractionBox[
         RowBox[{"62817363", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15088", "55125"]}], "-", 
            RowBox[{
             FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "2000"]}], 
       RowBox[{
        FractionBox["7394458117", "125125"], "-", 
        RowBox[{
         FractionBox["8973909", "100"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17027021118", "125125"]}], "+", 
        RowBox[{
         FractionBox["26921727", "130"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["36798065677", "143000"], "-", 
        RowBox[{
         FractionBox["62817363", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["303199961", "750"]}], "+", 
        RowBox[{
         FractionBox["272208573", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["182770754029", "343750"], "-", 
        FractionBox[
         RowBox[{"816625719", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15088", "55125"]}], "-", 
            RowBox[{
             FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4366984907", "7425"]}], "+", 
        RowBox[{
         FractionBox["90736191", "100"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["36188278499", "66000"], "-", 
        RowBox[{
         FractionBox["272208573", "320"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["107780823411", "250250"]}], "+", 
        RowBox[{
         FractionBox["26921727", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["35578491321", "125125"], "-", 
        RowBox[{
         FractionBox["8973909", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["350906615786", "2234375"]}], "+", 
        RowBox[{
         FractionBox["62817363", "250"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["20615350179", "286000"], "-", 
        FractionBox[
         RowBox[{"188452089", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15088", "55125"]}], "-", 
            RowBox[{
             FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "1600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33139342609", "1215500"]}], "+", 
        RowBox[{
         FractionBox["3695139", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["30700193897", "3646500"], "-", 
        RowBox[{
         FractionBox["1231713", "80"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["23382747761", "11547250"]}], "+", 
        RowBox[{
         FractionBox["194481", "40"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1099009892653", "4176900000"], "+", 
        FractionBox[
         RowBox[{"85766121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["241408", "972405"], "+", 
            RowBox[{
             FractionBox["4", "105"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["156088", "46305"]}], "+", 
               FractionBox[
                RowBox[{"800", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
                "441"]}], ")"}]}]}], ")"}]}], "160000"], "-", 
        FractionBox[
         RowBox[{"373363058691", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15088", "55125"]}], "-", 
            RowBox[{
             FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], 
         "295609600"]}], 
       RowBox[{
        FractionBox["10530506461", "484984500"], "-", 
        RowBox[{
         FractionBox["9261", "400"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15088", "55125"]}], "-", 
           RowBox[{
            FractionBox["4", "105"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"39022", " ", "\[ImaginaryI]"}], "11025"], "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.6962045698512864`*^9, 3.696204781288145*^9, 3.6962048245356336`*^9, 
   3.700056797893612*^9}],

Cell[BoxData[
 RowBox[{"\<\"det[\[ScriptCapitalM]]\"\>", "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6012022041919176014501177029209", " ", 
     RowBox[{"(", 
      RowBox[{
      "13809560055949298091449415269056809336035866775228187475638386778478850\
793914372597668224", "-", 
       RowBox[{
       "2347628830486025383073054503776051912494609116605428095662762318770602\
8628673631890246592", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "-", 
       RowBox[{
       "2010190217856896722682656858228286398558598287524637346251680533391553\
0968743591976377320", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
       "1128812221060610716429056262068182575880488762004054591132850158790156\
7622608928703905020", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "3"]}], "+", 
       RowBox[{
       "4618828630825963224699650604258664663289215044046974749327100454164415\
103347825576257050", " ", 
        SuperscriptBox["\[Omega]", "4"]}], "-", 
       RowBox[{
       "1457634673245728902129691606515069807709417437562094742646976152953597\
221701453441370125", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "5"]}], "-", 
       RowBox[{
       "3675579612889618903009903132256569019979141080199454490048162139348904\
44519472918962625", " ", 
        SuperscriptBox["\[Omega]", "6"]}], "+", 
       RowBox[{
       "7583453260912108957322642475217131723756844760975103042730844723211838\
5418605319210000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "7"]}], "+", 
       RowBox[{
       "1301520552860896754370736516993608838081383413085290391969708072329939\
8521391297312500", " ", 
        SuperscriptBox["\[Omega]", "8"]}], "-", 
       RowBox[{
       "1879766251867477926550730097444758998832374680842300124018341960385591\
902302707703125", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "9"]}], "-", 
       RowBox[{
       "2302578942429708113821342050942455488868554870507577581315845037302569\
08010332265625", " ", 
        SuperscriptBox["\[Omega]", "10"]}], "+", 
       RowBox[{
       "2403378749421913734111604101620159633094364392674616153946025965596365\
6802794531250", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "11"]}], "+", 
       RowBox[{
       "2141304509142735773948457319081198652457702332770279282756815028720686\
448593750000", " ", 
        SuperscriptBox["\[Omega]", "12"]}], "-", 
       RowBox[{
       "1626398309285779021791515694516185677717839713297659722081531074858506\
35937500000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "13"]}], "-", 
       RowBox[{
       "1048144615713158331673505691803388192083054299266526369759661040704400\
0000000000", " ", 
        SuperscriptBox["\[Omega]", "14"]}], "+", 
       RowBox[{
       "5674854025966130267467729377964187460884143311920136155479552107765000\
00000000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "15"]}], "+", 
       RowBox[{
       "2541088171692545375485621516602379164996513140812270902448224504000000\
0000000", " ", 
        SuperscriptBox["\[Omega]", "16"]}], "-", 
       RowBox[{
       "9143148723519312524895276182925149369037584243300508371344512000000000\
00000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "17"]}], "-", 
       RowBox[{
       "2503599449364226064261223307217073391165841697741312467435520000000000\
0000", " ", 
        SuperscriptBox["\[Omega]", "18"]}], "+", 
       RowBox[{
       "4809634943556089121365416264293109756937740804600735334400000000000000\
00", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "19"]}], "+", 
       RowBox[{
       "3876608302027347590286245166672134359857716993143603200000000000000000\
", " ", 
        SuperscriptBox["\[Omega]", "20"]}]}], ")"}]}], ")"}], "/", 
   "529863961660941811394877731800079345703125000000000000"}]}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.6962045698512864`*^9, 3.696204781288145*^9, 3.6962048245356336`*^9, 
   3.7000568004092393`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "can", " ", "use", " ", "FindRoot", " ", "comment", " ", "to", 
   " ", "find", " ", "the", " ", "QNM", " ", "frequency", " ", "\[Omega]", 
   " ", "by", " ", "setting", " ", "the", " ", "initial", " ", "value", " ", 
   "of", " ", 
   SubscriptBox["\[Omega]", "0"]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6961989890900927`*^9, 
   3.6961990864031005`*^9}, 3.6961991204656034`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wlgs", "=", 
   RowBox[{"2.5", "-", 
    RowBox[{"2.1", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<Event horizon \!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", 
    "r0"}], ",", 
   RowBox[{"\"\<L\>\"", "\[Rule]", "L"}], ",", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Panduan", "[", "\[Omega]", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "wlgs"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], ",", 
   RowBox[{
   "\"\<The initial value of QNM frequency \!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\) is\>\"", "\[Rule]", "wlgs"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6961991479966717`*^9, 3.69619933156035*^9}, {
   3.6961996593386636`*^9, 3.69619974801437*^9}, {3.696199826718546*^9, 
   3.696199874115305*^9}, {3.6962001502001977`*^9, 3.6962001506436024`*^9}, 
   3.696202366131524*^9, {3.69620244874189*^9, 3.6962024924482737`*^9}, 
   3.696202578178051*^9, 3.696204508149002*^9, 3.696204582436133*^9, {
   3.696204714101471*^9, 3.6962047188215427`*^9}, {3.696204850921435*^9, 
   3.696204853838273*^9}, {3.700056826666978*^9, 3.700056849631178*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"Event horizon \\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>",
     "\[Rule]", 
    FractionBox["4", "5"]}], ",", 
   RowBox[{"\<\"L\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{"2.58624076376749240241847810284985844258`20.", "-", 
      RowBox[{
      "2.1287621680005577090396725820415261389`20.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"\<\"The initial value of QNM frequency \\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(0\\)]\\) is\"\>", "\[Rule]", 
    RowBox[{"2.5`", "\[VeryThinSpace]", "-", 
     RowBox[{"2.1`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.696199270120825*^9, 3.6961992886861663`*^9}, 
   3.6961993345292397`*^9, 3.6961996052655277`*^9, 3.6961996808993473`*^9, 
   3.6961997491394267`*^9, {3.696199832013566*^9, 3.696199875318613*^9}, {
   3.696200151659278*^9, 3.6962001589154997`*^9}, 3.6962001892831035`*^9, 
   3.6962023786983714`*^9, {3.6962024654464087`*^9, 3.6962024934639482`*^9}, {
   3.6962025715371113`*^9, 3.6962025795999928`*^9}, 3.696202620643888*^9, 
   3.6962046008360424`*^9, 3.6962046546670237`*^9, 3.6962047191840053`*^9, 
   3.69620485565166*^9, {3.700056835625369*^9, 3.7000568506991577`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 663},
WindowMargins->{{9, Automatic}, {Automatic, 49}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 590, 9, 86, "Subsection"],
Cell[1172, 33, 1830, 44, 112, "Input",
 Evaluatable->False],
Cell[3005, 79, 98, 1, 31, "Input"],
Cell[3106, 82, 2910, 82, 60, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[6041, 168, 12150, 280, 793, "Input"],
Cell[18194, 450, 2134, 30, 31, "Output"],
Cell[20331, 482, 2912, 53, 46, "Output"],
Cell[23246, 537, 28668, 790, 562, "Output"],
Cell[51917, 1329, 23815, 738, 562, "Output"],
Cell[75735, 2069, 5478, 90, 342, "Output"]
}, Open  ]],
Cell[81228, 2162, 1175, 27, 39, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[82428, 2193, 4782, 128, 226, "Input"],
Cell[87213, 2323, 2725, 75, 76, "Output"],
Cell[89941, 2400, 538, 8, 31, "Output"]
}, Open  ]],
Cell[90494, 2411, 662, 12, 39, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[91181, 2427, 4624, 130, 404, "Input"],
Cell[95808, 2559, 590, 12, 46, "Output"],
Cell[96401, 2573, 499, 10, 47, "Output"],
Cell[96903, 2585, 540, 12, 56, "Output"],
Cell[97446, 2599, 262773, 7354, 762, "Output"],
Cell[360222, 9955, 4228, 93, 478, "Output"]
}, Open  ]],
Cell[364465, 10051, 788, 14, 39, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[365278, 10069, 1257, 27, 52, "Input"],
Cell[366538, 10098, 1291, 24, 46, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/QNMs_of_Schwarschild_black_hole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    147068,       4134]
NotebookOptionsPosition[    145669,       4085]
NotebookOutlinePosition[    146046,       4101]
CellTagsIndexPosition[    146003,       4098]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Metrix Method for Quasinormal Modes:\nmassless scalar \
field in Schwarschild spacetime", "Section",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.682810578955532*^9, 3.6828105892080126`*^9}, 
   3.682899271561234*^9, {3.6833035999854436`*^9, 3.6833036028579273`*^9}, {
   3.6961967098070374`*^9, 3.6961967124165344`*^9}, {3.6961977813705325`*^9, 
   3.6961978060137877`*^9}},
 TextAlignment->-0.5,
 TextJustification->0.25],

Cell[BoxData[{
 StyleBox["References", "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{"arXiv", ":", "1609.05948"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"Class", ".", "Quantum"}], " ", 
    RowBox[{"Grav", ".", "34"}], " ", 
    RowBox[{"(", "2017", ")"}], " ", 
    RowBox[{"095004", " ", "[", 
     RowBox[{"arXiv", ":", "1610.08135"}], "]"}]}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", 
    StyleBox[
     RowBox[{"et", ".", " ", "al"}],
     FontSlant->"Italic"]}], ",", " ", 
   RowBox[{"arXiv", ":", "1703.06439"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]"}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, {
   3.6962647195986147`*^9, 3.6962647728816843`*^9}, {3.698919377970853*^9, 
   3.698919424892799*^9}, {3.698919468571566*^9, 3.698919482829412*^9}, {
   3.6989195439993896`*^9, 3.6989195596719923`*^9}, {3.69891960248788*^9, 
   3.698919612518206*^9}, 3.698919797560429*^9, 3.700056670855328*^9}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.685438663623215*^9, 3.6854386643782587`*^9}}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Metrix", " ", "coefficients", " ", "of", " ", "non"}], "-", 
   "grid", "-", 
   RowBox[{"based", " ", "interpolation"}]}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"where", " ", 
    StyleBox[
     RowBox[{
      StyleBox["t", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "he"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["n", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "um", 
      StyleBox["b", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "er"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["o", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[
       StyleBox["f", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["g", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ri", 
      StyleBox["d", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["p", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "oi", 
      StyleBox["n", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ts"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["i", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[
       StyleBox["s", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["d", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], 
      StyleBox[
       StyleBox["n", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]]}], "+", "1", " "}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
  3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
  3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "14"}], ";", 
  RowBox[{"djn", "=", "2"}], ";", 
  RowBox[{"qi", "=", "0"}], ";", 
  RowBox[{"zhi", "=", "1"}], ";", 
  RowBox[{"buchang", "=", 
   FractionBox[
    RowBox[{"zhi", "-", "qi"}], "dn"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xzuo", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ii", "*", "buchang"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "dn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwen1", "=", "1"}], ";", 
  RowBox[{"dwen2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faa", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "-", 
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "mm", "]"}], "]"}]}], ")"}], "ij"], 
           RowBox[{"ij", "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"ij", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f00", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"faa", ",", "mm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ftr", "[", "mm", "]"}], "=", "f00"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"zong", "=", "1"}], ",", 
       RowBox[{"zong", "\[LessEqual]", "dn"}], ",", 
       RowBox[{"zong", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ff2", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"f00", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "zong"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ftryu", "[", 
             RowBox[{"mm", ",", "heng", ",", "zong"}], "]"}], "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"ff2", ",", "heng"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"heng", ",", "1", ",", "dn"}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DM", "[", "mm", "]"}], "=", 
     RowBox[{"Det", "[", 
      RowBox[{"ftr", "[", "mm", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DMy", "[", 
      RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ii", "+", "jj"}]], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"ftryu", "[", 
        RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "dn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DMI", "[", 
       RowBox[{"mm", ",", "jj"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], "dn"], 
        RowBox[{"DMy", "[", 
         RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"jj", "=", "1"}], ",", 
      RowBox[{"jj", "\[LessEqual]", "djn"}], ",", 
      RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Xishu", "[", 
          RowBox[{"mm", ",", "jj"}], "]"}], "=", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"DMy", "[", 
               RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], 
              RowBox[{"DM", "[", "mm", "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
           FractionBox[
            RowBox[{"DMI", "[", 
             RowBox[{"mm", ",", "jj"}], "]"}], 
            RowBox[{"DM", "[", "mm", "]"}]], ",", "mm"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Number of grid points\>\"", "\[Rule]", 
  RowBox[{"Length", "[", "xzuo", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<The values of grid points \!\(\*SubscriptBox[\(x\), \(m\)]\) \
are\>\"", "\[Rule]", "xzuo"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\(''\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\('\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(mn\)]\)\>\"", "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6759624234629993`*^9, {3.6759625860495634`*^9, 3.67596265659212*^9}, {
   3.6759626872258716`*^9, 3.675962892467659*^9}, {3.67596293019174*^9, 
   3.675962942528322*^9}, {3.6759630447198563`*^9, 3.675963154785993*^9}, {
   3.6759633025527763`*^9, 3.675963495750504*^9}, {3.6759635514086876`*^9, 
   3.675963949906818*^9}, {3.6759639802984715`*^9, 3.6759640251642356`*^9}, {
   3.6759641815538363`*^9, 3.6759642766121645`*^9}, {3.675964383774996*^9, 
   3.6759644520237637`*^9}, {3.675964532579984*^9, 3.675964533056011*^9}, {
   3.6759646207859645`*^9, 3.675964620944975*^9}, {3.6759646760750666`*^9, 
   3.675964676481092*^9}, {3.6759647321592207`*^9, 3.6759647739466734`*^9}, {
   3.675966567279064*^9, 3.6759666232076845`*^9}, {3.6759666723353744`*^9, 
   3.6759668743492517`*^9}, {3.6759669415294113`*^9, 
   3.6759669524800196`*^9}, {3.675967023653513*^9, 3.6759670725562286`*^9}, {
   3.6759671199437046`*^9, 3.675967138650751*^9}, {3.67596717468112*^9, 
   3.6759671885598984`*^9}, {3.67596724240212*^9, 3.6759672871821423`*^9}, {
   3.675967409273484*^9, 3.6759674214261384`*^9}, {3.675967475468186*^9, 
   3.6759674849877205`*^9}, {3.675967530800045*^9, 3.6759675481510344`*^9}, {
   3.6759675992137737`*^9, 3.675967600029815*^9}, {3.675967680839818*^9, 
   3.6759677054982653`*^9}, {3.675967737890082*^9, 3.6759677500255113`*^9}, {
   3.6759677836143885`*^9, 3.675967846335066*^9}, {3.6759678899174185`*^9, 
   3.6759681492211323`*^9}, 3.675968224274682*^9, 3.675968389474204*^9, {
   3.675968440821134*^9, 3.675968441017149*^9}, 3.6759694025448184`*^9, {
   3.6759699479710913`*^9, 3.675969948265132*^9}, 3.6759700585908623`*^9, {
   3.6759706842746515`*^9, 3.675970686648759*^9}, {3.675971018253724*^9, 
   3.675971070924326*^9}, {3.675971617059438*^9, 3.6759716335643625`*^9}, {
   3.6759720990616045`*^9, 3.6759721539160905`*^9}, 3.675972184081963*^9, 
   3.675972270021269*^9, {3.6759725786180863`*^9, 3.6759726079867725`*^9}, {
   3.675972693754222*^9, 3.6759727150843363`*^9}, {3.6759730227205744`*^9, 
   3.675973067455084*^9}, {3.675973122674618*^9, 3.675973139168542*^9}, 
   3.675974890664895*^9, 3.675974938133605*^9, {3.675975411894682*^9, 
   3.6759754121657286`*^9}, 3.6759759691642714`*^9, {3.6760565118614116`*^9, 
   3.6760565412920947`*^9}, 3.676056880845516*^9, {3.6760572865847235`*^9, 
   3.6760572877777915`*^9}, 3.682811064763047*^9, {3.6828117444997396`*^9, 
   3.682811822601656*^9}, {3.6828118564415054`*^9, 3.682811882230229*^9}, {
   3.6828119622436447`*^9, 3.6828120081152925`*^9}, {3.6828121323990374`*^9, 
   3.6828121782739925`*^9}, 3.6828146940554943`*^9, 3.6828147270493193`*^9, 
   3.6828151627337685`*^9, 3.682815572673541*^9, {3.6828171047212963`*^9, 
   3.682817104839142*^9}, {3.6828178115714397`*^9, 3.68281781167861*^9}, {
   3.682818353990249*^9, 3.6828183564601336`*^9}, 3.68282192547829*^9, {
   3.682845865006942*^9, 3.6828458895783854`*^9}, {3.6828459394784384`*^9, 
   3.6828459397055845`*^9}, {3.6828461241318655`*^9, 
   3.6828461242680864`*^9}, {3.6828461928505692`*^9, 
   3.6828461930093307`*^9}, {3.682847131068976*^9, 3.6828471312157183`*^9}, 
   3.6828480502545815`*^9, {3.6828483011571107`*^9, 3.682848301319743*^9}, {
   3.682849728016426*^9, 3.6828497283079348`*^9}, 3.682851733576414*^9, {
   3.682855054284144*^9, 3.682855056094044*^9}, 3.6828557236825333`*^9, {
   3.6828590290134106`*^9, 3.6828590291917*^9}, 3.682859985641057*^9, {
   3.6828616675991087`*^9, 3.682861667857625*^9}, {3.683302738035482*^9, 
   3.6833027430906067`*^9}, {3.6854372996992035`*^9, 
   3.6854373007932653`*^9}, {3.685438660421032*^9, 3.6854386607080483`*^9}, 
   3.685529089003772*^9, {3.685534719892441*^9, 3.6855347290519648`*^9}, 
   3.685534763071911*^9, 3.6855348071804333`*^9, {3.685534884429852*^9, 
   3.6855348846478643`*^9}, 3.685534940284047*^9, 3.685534970566779*^9, 
   3.6855350027536197`*^9, 3.685535047497179*^9, {3.685535089869602*^9, 
   3.6855350900456123`*^9}, 3.6855351981397953`*^9, 3.6855352440554214`*^9, {
   3.6855353418990173`*^9, 3.6855353522986126`*^9}, {3.6855355546231847`*^9, 
   3.6855355548231964`*^9}, 3.6855361229866934`*^9, {3.689880058742367*^9, 
   3.689880072107131*^9}, 3.689880112371434*^9, {3.689880433315791*^9, 
   3.6898804425093164`*^9}, 3.6898805814352627`*^9, {3.6905436739893265`*^9, 
   3.6905436743013268`*^9}, 3.6961956331154366`*^9, {3.696197256456332*^9, 
   3.696197265722399*^9}, {3.6961973507254715`*^9, 3.6961974057228436`*^9}, 
   3.6961995709825974`*^9}],

Cell[BoxData[
 RowBox[{"\<\"Number of grid points\"\>", "\[Rule]", "15"}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.696201082217157*^9, 
   3.696202688097392*^9, 3.6962027849934216`*^9, 3.7000569063919463`*^9}],

Cell[BoxData[
 RowBox[{"\<\"The values of grid points \\!\\(\\*SubscriptBox[\\(x\\), \
\\(m\\)]\\) are\"\>", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", "14"], ",", 
    FractionBox["1", "7"], ",", 
    FractionBox["3", "14"], ",", 
    FractionBox["2", "7"], ",", 
    FractionBox["5", "14"], ",", 
    FractionBox["3", "7"], ",", 
    FractionBox["1", "2"], ",", 
    FractionBox["4", "7"], ",", 
    FractionBox["9", "14"], ",", 
    FractionBox["5", "7"], ",", 
    FractionBox["11", "14"], ",", 
    FractionBox["6", "7"], ",", 
    FractionBox["13", "14"], ",", "1"}], "}"}]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.696201082217157*^9, 
   3.696202688097392*^9, 3.6962027849934216`*^9, 3.7000569064009595`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\(''\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["30946717", "17550"], 
       RowBox[{"-", 
        FractionBox["79514554", "6435"]}], 
       FractionBox["48586097", "990"], 
       RowBox[{"-", 
        FractionBox["206116148", "1485"]}], 
       FractionBox["53000507", "180"], 
       RowBox[{"-", 
        FractionBox["107766778", "225"]}], 
       FractionBox["54471977", "90"], 
       RowBox[{"-", 
        FractionBox["8962024", "15"]}], 
       FractionBox["6900964", "15"], 
       RowBox[{"-", 
        FractionBox["36968638", "135"]}], 
       FractionBox["55649153", "450"], 
       RowBox[{"-", 
        FractionBox["1844948", "45"]}], 
       FractionBox["55943447", "5940"], 
       RowBox[{"-", 
        FractionBox["8624098", "6435"]}], 
       FractionBox["1145993", "12870"]},
      {
       FractionBox["1145993", "12870"], 
       FractionBox["41282731", "96525"], 
       RowBox[{"-", 
        FractionBox["2976911", "990"]}], 
       FractionBox["4238171", "495"], 
       RowBox[{"-", 
        FractionBox["4658591", "270"]}], 
       FractionBox["4868801", "180"], 
       RowBox[{"-", 
        FractionBox["4994927", "150"]}], 
       FractionBox["1451146", "45"], 
       RowBox[{"-", 
        FractionBox["734153", "30"]}], 
       FractionBox["1296029", "90"], 
       RowBox[{"-", 
        FractionBox["1739717", "270"]}], 
       FractionBox["5247179", "2475"], 
       RowBox[{"-", 
        FractionBox["479101", "990"]}], 
       FractionBox["5289221", "77220"], 
       RowBox[{"-", 
        FractionBox["58301", "12870"]}]},
      {
       RowBox[{"-", 
        FractionBox["58301", "12870"]}], 
       FractionBox["1010254", "6435"], 
       RowBox[{"-", 
        FractionBox["712201", "14850"]}], 
       RowBox[{"-", 
        FractionBox["468188", "495"]}], 
       FractionBox["214067", "90"], 
       RowBox[{"-", 
        FractionBox["492814", "135"]}], 
       FractionBox["262577", "60"], 
       RowBox[{"-", 
        FractionBox["311176", "75"]}], 
       FractionBox["278747", "90"], 
       RowBox[{"-", 
        FractionBox["80962", "45"]}], 
       FractionBox["35854", "45"], 
       RowBox[{"-", 
        FractionBox["386036", "1485"]}], 
       FractionBox["291683", "4950"], 
       RowBox[{"-", 
        FractionBox["53354", "6435"]}], 
       FractionBox["42131", "77220"]},
      {
       FractionBox["42131", "77220"], 
       RowBox[{"-", 
        FractionBox["327257", "25740"]}], 
       FractionBox["424277", "1980"], 
       RowBox[{"-", 
        FractionBox["799757", "2700"]}], 
       RowBox[{"-", 
        FractionBox["36197", "180"]}], 
       FractionBox["133217", "180"], 
       RowBox[{"-", 
        FractionBox["165557", "180"]}], 
       FractionBox["25961", "30"], 
       RowBox[{"-", 
        FractionBox["191429", "300"]}], 
       FractionBox["197897", "540"], 
       RowBox[{"-", 
        FractionBox["28931", "180"]}], 
       FractionBox["102991", "1980"], 
       RowBox[{"-", 
        FractionBox["69559", "5940"]}], 
       FractionBox["210833", "128700"], 
       RowBox[{"-", 
        FractionBox["251", "2340"]}]},
      {
       RowBox[{"-", 
        FractionBox["251", "2340"]}], 
       FractionBox["41594", "19305"], 
       RowBox[{"-", 
        FractionBox["23737", "990"]}], 
       FractionBox["130228", "495"], 
       RowBox[{"-", 
        FractionBox["597541", "1350"]}], 
       FractionBox["5446", "45"], 
       FractionBox["6097", "30"], 
       RowBox[{"-", 
        FractionBox["10328", "45"]}], 
       FractionBox["10507", "60"], 
       RowBox[{"-", 
        FractionBox["22778", "225"]}], 
       FractionBox["11977", "270"], 
       RowBox[{"-", 
        FractionBox["644", "45"]}], 
       FractionBox["1589", "495"], 
       RowBox[{"-", 
        FractionBox["8638", "19305"]}], 
       FractionBox["1879", "64350"]},
      {
       FractionBox["1879", "64350"], 
       RowBox[{"-", 
        FractionBox["2807", "5148"]}], 
       FractionBox["3101", "594"], 
       RowBox[{"-", 
        FractionBox["3689", "99"]}], 
       FractionBox["5453", "18"], 
       RowBox[{"-", 
        FractionBox["357959", "675"]}], 
       FractionBox["1603", "6"], 
       FractionBox["46", "3"], 
       RowBox[{"-", 
        FractionBox["749", "18"]}], 
       FractionBox["1043", "36"], 
       RowBox[{"-", 
        FractionBox["6097", "450"]}], 
       FractionBox["1337", "297"], 
       RowBox[{"-", 
        FractionBox["203", "198"]}], 
       FractionBox["371", "2574"], 
       RowBox[{"-", 
        FractionBox["73", "7722"]}]},
      {
       RowBox[{"-", 
        FractionBox["73", "7722"]}], 
       FractionBox["1834", "10725"], 
       RowBox[{"-", 
        FractionBox["203", "132"]}], 
       FractionBox["2828", "297"], 
       RowBox[{"-", 
        FractionBox["301", "6"]}], 
       FractionBox["994", "3"], 
       RowBox[{"-", 
        FractionBox["259931", "450"]}], "328", 
       RowBox[{"-", 
        FractionBox["91", "2"]}], 
       FractionBox["154", "27"], 
       FractionBox["7", "12"], 
       RowBox[{"-", 
        FractionBox["532", "825"]}], 
       FractionBox["119", "594"], 
       RowBox[{"-", 
        FractionBox["14", "429"]}], 
       FractionBox["1", "429"]},
      {
       FractionBox["1", "429"], 
       RowBox[{"-", 
        FractionBox["343", "7722"]}], 
       FractionBox["343", "825"], 
       RowBox[{"-", 
        FractionBox["343", "132"]}], 
       FractionBox["343", "27"], 
       RowBox[{"-", 
        FractionBox["343", "6"]}], "343", 
       RowBox[{"-", 
        FractionBox["266681", "450"]}], "343", 
       RowBox[{"-", 
        FractionBox["343", "6"]}], 
       FractionBox["343", "27"], 
       RowBox[{"-", 
        FractionBox["343", "132"]}], 
       FractionBox["343", "825"], 
       RowBox[{"-", 
        FractionBox["343", "7722"]}], 
       FractionBox["1", "429"]},
      {
       FractionBox["1", "429"], 
       RowBox[{"-", 
        FractionBox["14", "429"]}], 
       FractionBox["119", "594"], 
       RowBox[{"-", 
        FractionBox["532", "825"]}], 
       FractionBox["7", "12"], 
       FractionBox["154", "27"], 
       RowBox[{"-", 
        FractionBox["91", "2"]}], "328", 
       RowBox[{"-", 
        FractionBox["259931", "450"]}], 
       FractionBox["994", "3"], 
       RowBox[{"-", 
        FractionBox["301", "6"]}], 
       FractionBox["2828", "297"], 
       RowBox[{"-", 
        FractionBox["203", "132"]}], 
       FractionBox["1834", "10725"], 
       RowBox[{"-", 
        FractionBox["73", "7722"]}]},
      {
       RowBox[{"-", 
        FractionBox["73", "7722"]}], 
       FractionBox["371", "2574"], 
       RowBox[{"-", 
        FractionBox["203", "198"]}], 
       FractionBox["1337", "297"], 
       RowBox[{"-", 
        FractionBox["6097", "450"]}], 
       FractionBox["1043", "36"], 
       RowBox[{"-", 
        FractionBox["749", "18"]}], 
       FractionBox["46", "3"], 
       FractionBox["1603", "6"], 
       RowBox[{"-", 
        FractionBox["357959", "675"]}], 
       FractionBox["5453", "18"], 
       RowBox[{"-", 
        FractionBox["3689", "99"]}], 
       FractionBox["3101", "594"], 
       RowBox[{"-", 
        FractionBox["2807", "5148"]}], 
       FractionBox["1879", "64350"]},
      {
       FractionBox["1879", "64350"], 
       RowBox[{"-", 
        FractionBox["8638", "19305"]}], 
       FractionBox["1589", "495"], 
       RowBox[{"-", 
        FractionBox["644", "45"]}], 
       FractionBox["11977", "270"], 
       RowBox[{"-", 
        FractionBox["22778", "225"]}], 
       FractionBox["10507", "60"], 
       RowBox[{"-", 
        FractionBox["10328", "45"]}], 
       FractionBox["6097", "30"], 
       FractionBox["5446", "45"], 
       RowBox[{"-", 
        FractionBox["597541", "1350"]}], 
       FractionBox["130228", "495"], 
       RowBox[{"-", 
        FractionBox["23737", "990"]}], 
       FractionBox["41594", "19305"], 
       RowBox[{"-", 
        FractionBox["251", "2340"]}]},
      {
       RowBox[{"-", 
        FractionBox["251", "2340"]}], 
       FractionBox["210833", "128700"], 
       RowBox[{"-", 
        FractionBox["69559", "5940"]}], 
       FractionBox["102991", "1980"], 
       RowBox[{"-", 
        FractionBox["28931", "180"]}], 
       FractionBox["197897", "540"], 
       RowBox[{"-", 
        FractionBox["191429", "300"]}], 
       FractionBox["25961", "30"], 
       RowBox[{"-", 
        FractionBox["165557", "180"]}], 
       FractionBox["133217", "180"], 
       RowBox[{"-", 
        FractionBox["36197", "180"]}], 
       RowBox[{"-", 
        FractionBox["799757", "2700"]}], 
       FractionBox["424277", "1980"], 
       RowBox[{"-", 
        FractionBox["327257", "25740"]}], 
       FractionBox["42131", "77220"]},
      {
       FractionBox["42131", "77220"], 
       RowBox[{"-", 
        FractionBox["53354", "6435"]}], 
       FractionBox["291683", "4950"], 
       RowBox[{"-", 
        FractionBox["386036", "1485"]}], 
       FractionBox["35854", "45"], 
       RowBox[{"-", 
        FractionBox["80962", "45"]}], 
       FractionBox["278747", "90"], 
       RowBox[{"-", 
        FractionBox["311176", "75"]}], 
       FractionBox["262577", "60"], 
       RowBox[{"-", 
        FractionBox["492814", "135"]}], 
       FractionBox["214067", "90"], 
       RowBox[{"-", 
        FractionBox["468188", "495"]}], 
       RowBox[{"-", 
        FractionBox["712201", "14850"]}], 
       FractionBox["1010254", "6435"], 
       RowBox[{"-", 
        FractionBox["58301", "12870"]}]},
      {
       RowBox[{"-", 
        FractionBox["58301", "12870"]}], 
       FractionBox["5289221", "77220"], 
       RowBox[{"-", 
        FractionBox["479101", "990"]}], 
       FractionBox["5247179", "2475"], 
       RowBox[{"-", 
        FractionBox["1739717", "270"]}], 
       FractionBox["1296029", "90"], 
       RowBox[{"-", 
        FractionBox["734153", "30"]}], 
       FractionBox["1451146", "45"], 
       RowBox[{"-", 
        FractionBox["4994927", "150"]}], 
       FractionBox["4868801", "180"], 
       RowBox[{"-", 
        FractionBox["4658591", "270"]}], 
       FractionBox["4238171", "495"], 
       RowBox[{"-", 
        FractionBox["2976911", "990"]}], 
       FractionBox["41282731", "96525"], 
       FractionBox["1145993", "12870"]},
      {
       FractionBox["1145993", "12870"], 
       RowBox[{"-", 
        FractionBox["8624098", "6435"]}], 
       FractionBox["55943447", "5940"], 
       RowBox[{"-", 
        FractionBox["1844948", "45"]}], 
       FractionBox["55649153", "450"], 
       RowBox[{"-", 
        FractionBox["36968638", "135"]}], 
       FractionBox["6900964", "15"], 
       RowBox[{"-", 
        FractionBox["8962024", "15"]}], 
       FractionBox["54471977", "90"], 
       RowBox[{"-", 
        FractionBox["107766778", "225"]}], 
       FractionBox["53000507", "180"], 
       RowBox[{"-", 
        FractionBox["206116148", "1485"]}], 
       FractionBox["48586097", "990"], 
       RowBox[{"-", 
        FractionBox["79514554", "6435"]}], 
       FractionBox["30946717", "17550"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.696201082217157*^9, 
   3.696202688097392*^9, 3.6962027849934216`*^9, 3.700056906412978*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\('\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["1171733", "25740"]}], "196", 
       RowBox[{"-", "637"}], 
       FractionBox["5096", "3"], 
       RowBox[{"-", 
        FractionBox["7007", "2"]}], 
       FractionBox["28028", "5"], 
       RowBox[{"-", "7007"}], "6864", 
       RowBox[{"-", 
        FractionBox["21021", "4"]}], 
       FractionBox["28028", "9"], 
       RowBox[{"-", 
        FractionBox["7007", "5"]}], 
       FractionBox["5096", "11"], 
       RowBox[{"-", 
        FractionBox["637", "6"]}], 
       FractionBox["196", "13"], 
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["785633", "25740"]}], "91", 
       RowBox[{"-", "182"}], 
       FractionBox["1001", "3"], 
       RowBox[{"-", 
        FractionBox["1001", "2"]}], 
       FractionBox["3003", "5"], 
       RowBox[{"-", "572"}], "429", 
       RowBox[{"-", 
        FractionBox["1001", "4"]}], 
       FractionBox["1001", "9"], 
       RowBox[{"-", 
        FractionBox["182", "5"]}], 
       FractionBox["91", "11"], 
       RowBox[{"-", 
        FractionBox["7", "6"]}], 
       FractionBox["1", "13"]},
      {
       FractionBox["1", "13"], 
       RowBox[{"-", 
        FractionBox["28", "13"]}], 
       RowBox[{"-", 
        FractionBox["44441", "1980"]}], "56", 
       RowBox[{"-", "77"}], 
       FractionBox["308", "3"], 
       RowBox[{"-", 
        FractionBox["231", "2"]}], 
       FractionBox["528", "5"], 
       RowBox[{"-", "77"}], "44", 
       RowBox[{"-", 
        FractionBox["77", "4"]}], 
       FractionBox["56", "9"], 
       RowBox[{"-", 
        FractionBox["7", "5"]}], 
       FractionBox["28", "143"], 
       RowBox[{"-", 
        FractionBox["1", "78"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "78"]}], 
       FractionBox["7", "26"], 
       RowBox[{"-", 
        FractionBox["7", "2"]}], 
       RowBox[{"-", 
        FractionBox["32891", "1980"]}], 
       FractionBox["77", "2"], 
       RowBox[{"-", 
        FractionBox["77", "2"]}], 
       FractionBox["77", "2"], 
       RowBox[{"-", "33"}], 
       FractionBox["231", "10"], 
       RowBox[{"-", 
        FractionBox["77", "6"]}], 
       FractionBox["11", "2"], 
       RowBox[{"-", 
        FractionBox["7", "4"]}], 
       FractionBox["7", "18"], 
       RowBox[{"-", 
        FractionBox["7", "130"]}], 
       FractionBox["1", "286"]},
      {
       FractionBox["1", "286"], 
       RowBox[{"-", 
        FractionBox["28", "429"]}], 
       FractionBox["7", "11"], 
       RowBox[{"-", 
        FractionBox["56", "11"]}], 
       RowBox[{"-", 
        FractionBox["2131", "180"]}], "28", 
       RowBox[{"-", "21"}], "16", 
       RowBox[{"-", 
        FractionBox["21", "2"]}], 
       FractionBox["28", "5"], 
       RowBox[{"-", 
        FractionBox["7", "3"]}], 
       FractionBox["8", "11"], 
       RowBox[{"-", 
        FractionBox["7", "44"]}], 
       FractionBox["28", "1287"], 
       RowBox[{"-", 
        FractionBox["1", "715"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "715"]}], 
       FractionBox["7", "286"], 
       RowBox[{"-", 
        FractionBox["7", "33"]}], 
       FractionBox["14", "11"], 
       RowBox[{"-", "7"}], 
       RowBox[{"-", 
        FractionBox["275", "36"]}], "21", 
       RowBox[{"-", "12"}], "7", 
       RowBox[{"-", 
        FractionBox["7", "2"]}], 
       FractionBox["7", "5"], 
       RowBox[{"-", 
        FractionBox["14", "33"]}], 
       FractionBox["1", "11"], 
       RowBox[{"-", 
        FractionBox["7", "572"]}], 
       FractionBox["1", "1287"]},
      {
       FractionBox["1", "1287"], 
       RowBox[{"-", 
        FractionBox["28", "2145"]}], 
       FractionBox["7", "66"], 
       RowBox[{"-", 
        FractionBox["56", "99"]}], 
       FractionBox["7", "3"], 
       RowBox[{"-", 
        FractionBox["28", "3"]}], 
       RowBox[{"-", 
        FractionBox["15", "4"]}], "16", 
       RowBox[{"-", "7"}], 
       FractionBox["28", "9"], 
       RowBox[{"-", 
        FractionBox["7", "6"]}], 
       FractionBox["56", "165"], 
       RowBox[{"-", 
        FractionBox["7", "99"]}], 
       FractionBox["4", "429"], 
       RowBox[{"-", 
        FractionBox["1", "1716"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "1716"]}], 
       FractionBox["49", "5148"], 
       RowBox[{"-", 
        FractionBox["49", "660"]}], 
       FractionBox["49", "132"], 
       RowBox[{"-", 
        FractionBox["49", "36"]}], 
       FractionBox["49", "12"], 
       RowBox[{"-", 
        FractionBox["49", "4"]}], "0", 
       FractionBox["49", "4"], 
       RowBox[{"-", 
        FractionBox["49", "12"]}], 
       FractionBox["49", "36"], 
       RowBox[{"-", 
        FractionBox["49", "132"]}], 
       FractionBox["49", "660"], 
       RowBox[{"-", 
        FractionBox["49", "5148"]}], 
       FractionBox["1", "1716"]},
      {
       FractionBox["1", "1716"], 
       RowBox[{"-", 
        FractionBox["4", "429"]}], 
       FractionBox["7", "99"], 
       RowBox[{"-", 
        FractionBox["56", "165"]}], 
       FractionBox["7", "6"], 
       RowBox[{"-", 
        FractionBox["28", "9"]}], "7", 
       RowBox[{"-", "16"}], 
       FractionBox["15", "4"], 
       FractionBox["28", "3"], 
       RowBox[{"-", 
        FractionBox["7", "3"]}], 
       FractionBox["56", "99"], 
       RowBox[{"-", 
        FractionBox["7", "66"]}], 
       FractionBox["28", "2145"], 
       RowBox[{"-", 
        FractionBox["1", "1287"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "1287"]}], 
       FractionBox["7", "572"], 
       RowBox[{"-", 
        FractionBox["1", "11"]}], 
       FractionBox["14", "33"], 
       RowBox[{"-", 
        FractionBox["7", "5"]}], 
       FractionBox["7", "2"], 
       RowBox[{"-", "7"}], "12", 
       RowBox[{"-", "21"}], 
       FractionBox["275", "36"], "7", 
       RowBox[{"-", 
        FractionBox["14", "11"]}], 
       FractionBox["7", "33"], 
       RowBox[{"-", 
        FractionBox["7", "286"]}], 
       FractionBox["1", "715"]},
      {
       FractionBox["1", "715"], 
       RowBox[{"-", 
        FractionBox["28", "1287"]}], 
       FractionBox["7", "44"], 
       RowBox[{"-", 
        FractionBox["8", "11"]}], 
       FractionBox["7", "3"], 
       RowBox[{"-", 
        FractionBox["28", "5"]}], 
       FractionBox["21", "2"], 
       RowBox[{"-", "16"}], "21", 
       RowBox[{"-", "28"}], 
       FractionBox["2131", "180"], 
       FractionBox["56", "11"], 
       RowBox[{"-", 
        FractionBox["7", "11"]}], 
       FractionBox["28", "429"], 
       RowBox[{"-", 
        FractionBox["1", "286"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "286"]}], 
       FractionBox["7", "130"], 
       RowBox[{"-", 
        FractionBox["7", "18"]}], 
       FractionBox["7", "4"], 
       RowBox[{"-", 
        FractionBox["11", "2"]}], 
       FractionBox["77", "6"], 
       RowBox[{"-", 
        FractionBox["231", "10"]}], "33", 
       RowBox[{"-", 
        FractionBox["77", "2"]}], 
       FractionBox["77", "2"], 
       RowBox[{"-", 
        FractionBox["77", "2"]}], 
       FractionBox["32891", "1980"], 
       FractionBox["7", "2"], 
       RowBox[{"-", 
        FractionBox["7", "26"]}], 
       FractionBox["1", "78"]},
      {
       FractionBox["1", "78"], 
       RowBox[{"-", 
        FractionBox["28", "143"]}], 
       FractionBox["7", "5"], 
       RowBox[{"-", 
        FractionBox["56", "9"]}], 
       FractionBox["77", "4"], 
       RowBox[{"-", "44"}], "77", 
       RowBox[{"-", 
        FractionBox["528", "5"]}], 
       FractionBox["231", "2"], 
       RowBox[{"-", 
        FractionBox["308", "3"]}], "77", 
       RowBox[{"-", "56"}], 
       FractionBox["44441", "1980"], 
       FractionBox["28", "13"], 
       RowBox[{"-", 
        FractionBox["1", "13"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "13"]}], 
       FractionBox["7", "6"], 
       RowBox[{"-", 
        FractionBox["91", "11"]}], 
       FractionBox["182", "5"], 
       RowBox[{"-", 
        FractionBox["1001", "9"]}], 
       FractionBox["1001", "4"], 
       RowBox[{"-", "429"}], "572", 
       RowBox[{"-", 
        FractionBox["3003", "5"]}], 
       FractionBox["1001", "2"], 
       RowBox[{"-", 
        FractionBox["1001", "3"]}], "182", 
       RowBox[{"-", "91"}], 
       FractionBox["785633", "25740"], "1"},
      {"1", 
       RowBox[{"-", 
        FractionBox["196", "13"]}], 
       FractionBox["637", "6"], 
       RowBox[{"-", 
        FractionBox["5096", "11"]}], 
       FractionBox["7007", "5"], 
       RowBox[{"-", 
        FractionBox["28028", "9"]}], 
       FractionBox["21021", "4"], 
       RowBox[{"-", "6864"}], "7007", 
       RowBox[{"-", 
        FractionBox["28028", "5"]}], 
       FractionBox["7007", "2"], 
       RowBox[{"-", 
        FractionBox["5096", "3"]}], "637", 
       RowBox[{"-", "196"}], 
       FractionBox["1171733", "25740"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.696201082217157*^9, 
   3.696202688097392*^9, 3.6962027849934216`*^9, 3.7000569064350104`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.696201082217157*^9, 
   3.696202688097392*^9, 3.6962027849934216`*^9, 3.7000569064530363`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"We", " ", "have", " ", "introduced", " ", 
    RowBox[{"\[Chi]", "[", "x", "]"}]}], "=", 
   RowBox[{
    RowBox[{"x", 
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], 
     RowBox[{"R", "[", "x", "]"}], " ", "so", " ", "that", " ", 
     RowBox[{"\[Chi]", "[", "0", "]"}]}], "=", 
    RowBox[{
     RowBox[{"\[Chi]", "[", "1", "]"}], "=", "0"}]}]}], 
  "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, 3.6962029485968547`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"A0", ",", "A1", ",", "A2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]\[CapitalPsi]", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], 
    RowBox[{"x", "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yangzi", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A2", "[", "x", "]"}], 
         RowBox[{
          RowBox[{"\[CapitalPsi]", "''"}], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"A1", "[", "x", "]"}], "*", 
         RowBox[{
          RowBox[{"\[CapitalPsi]", "'"}], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"A0", "[", "x", "]"}], "*", 
         RowBox[{"\[CapitalPsi]", "[", "x", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], " ", 
        SuperscriptBox["x", "3"]}], ")"}]}], "/.", 
     RowBox[{"\[CapitalPsi]", "\[Rule]", "\[CapitalPsi]\[CapitalPsi]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Finally, the QNMs equation is given by\>\"", "\[Rule]", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"yangzi", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "\[Rule]", 
         SubscriptBox["\[CapitalPsi]", "0"]}], ",", 
        RowBox[{"A1", "\[Rule]", 
         SubscriptBox["A", "1"]}], ",", 
        RowBox[{"A2", "\[Rule]", 
         SubscriptBox["A", "2"]}], ",", 
        RowBox[{"A0", "\[Rule]", 
         SubscriptBox["A", "0"]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], ",", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "}"}], ",", 
     "FullSimplify"}], "]"}], "\[Equal]", "0"}]}]}], "Input",
 CellChangeTimes->{
  3.6961965083727922`*^9, {3.6961965442634487`*^9, 3.696196563231988*^9}, 
   3.6961966486148987`*^9, {3.696196776640164*^9, 3.6961967957365255`*^9}, 
   3.6961969525718946`*^9, {3.6961971898871613`*^9, 3.696197224995639*^9}, {
   3.696198792925553*^9, 3.6961988882974873`*^9}, {3.696201061789383*^9, 
   3.696201063430084*^9}, {3.6962027503051367`*^9, 3.6962027585041685`*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Finally, the QNMs equation is given by\"\>", "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      SubscriptBox["A", "0"], "[", "x", "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", "0"], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
     RowBox[{
      SubscriptBox["A", "1"], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "0"], "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CapitalPsi]", "0"], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "2"], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "0"], "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "x"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CapitalPsi]", "0"], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CapitalPsi]", "0"], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{{3.6961988042682157`*^9, 3.6961988316696253`*^9}, 
   3.696198875470673*^9, {3.6961989119553213`*^9, 3.6961989255738378`*^9}, 
   3.69619959898588*^9, 3.6962001776029973`*^9, 3.6962010846395607`*^9, 
   3.696202693180052*^9, 3.6962027914988985`*^9, 3.7000569090273*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Let", "'"}], "s", " ", "input", " ", "the", " ", "parameters", 
   " ", "and", " ", "calculate", " ", "the", " ", 
   RowBox[{"det", "[", "\[ScriptCapitalM]", "]"}]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   FractionBox["1", "2"]}], ";", 
  RowBox[{"ss", "=", "0"}], ";", 
  RowBox[{"L", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<mass of black hole M\>\"", "\[Rule]", "M"}], ",", 
   RowBox[{"\"\<spin of particles s\>\"", "\[Rule]", "ss"}], ",", 
   RowBox[{
   "\"\<angular quantum number of particles L\>\"", "\[Rule]", "L"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "x"}], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"4", "*", "M", "*", "\[ImaginaryI]", "*", "w", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", "x"}], "+", "1"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", "x"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A0", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"16", "*", 
     SuperscriptBox["M", "2"], "*", 
     SuperscriptBox["w", "2"], "*", 
     RowBox[{"(", 
      RowBox[{"x", "-", "2"}], ")"}]}], "-", 
    RowBox[{"8", "*", "M", "*", "\[ImaginaryI]", "*", "w", "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}], "+", 
    RowBox[{"L", "*", 
     RowBox[{"(", 
      RowBox[{"L", "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["ss", "2"]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dairu", "[", "mm_", "]"}], ":=", 
   RowBox[{
    RowBox[{"yangzi", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu", "[", 
         RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu", "[", 
         RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"xzuo", "[", 
      RowBox[{"[", "mm", "]"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Juzhen", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"Dairu", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(k, i\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Juzhen", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Panduan", "[", "w_", "]"}], "=", 
   RowBox[{"Det", "[", "Juzhen", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<det[\[ScriptCapitalM]]\>\"", "\[Rule]", 
  RowBox[{"Panduan", "[", "\[Omega]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.6828551326484003`*^9, 3.6828551509740205`*^9}, {
   3.682855600361423*^9, 3.682855648263859*^9}, {3.682858866573121*^9, 
   3.6828588692442713`*^9}, {3.6828592124669933`*^9, 
   3.6828592536985655`*^9}, {3.682861217287668*^9, 3.6828612312606454`*^9}, {
   3.6828616400900598`*^9, 3.682861646829663*^9}, 3.6828736039794164`*^9, {
   3.6833013173493767`*^9, 3.6833013198554974`*^9}, {3.6833016740757413`*^9, 
   3.6833017110272727`*^9}, 3.683302083146615*^9, {3.6855290997673874`*^9, 
   3.685529116818362*^9}, 3.685533614551219*^9, 3.6855337629207053`*^9, 
   3.6855338145946608`*^9, 3.685534300318443*^9, 3.685534341022771*^9, 
   3.6855343914716563`*^9, 3.6855345867758274`*^9, {3.6855346250870185`*^9, 
   3.6855346487563725`*^9}, {3.6855354003253593`*^9, 3.685535433757272*^9}, {
   3.6855355612035613`*^9, 3.6855355835718403`*^9}, 3.6855361360904427`*^9, {
   3.6961957048023653`*^9, 3.6961957387078714`*^9}, {3.6961962118171597`*^9, 
   3.6961962447822475`*^9}, {3.696196426490802*^9, 3.6961964284226837`*^9}, 
   3.6961964949033337`*^9, {3.696196650646242*^9, 3.696196651271277*^9}, {
   3.696196834247998*^9, 3.69619691486637*^9}, {3.6961983768165936`*^9, 
   3.696198433762811*^9}, {3.6961984666583843`*^9, 3.6961984987294493`*^9}, {
   3.696198634138875*^9, 3.696198658192891*^9}, {3.6962026654031167`*^9, 
   3.696202665934392*^9}, {3.696202732548587*^9, 3.696202747930026*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"mass of black hole M\"\>", "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"\<\"spin of particles s\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"angular quantum number of particles L\"\>", "\[Rule]", 
    "3"}]}], "}"}]], "Output",
 CellChangeTimes->{3.696195776217354*^9, 3.6961962885844693`*^9, 
  3.6961964292950473`*^9, 3.6961969594971304`*^9, 3.6961986596588078`*^9, 
  3.6961989280739546`*^9, 3.6961996010827093`*^9, 3.6962001856423044`*^9, 
  3.696201085030205*^9, 3.6962026950707645`*^9, 3.696202853577591*^9, 
  3.700056911683962*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(k, i\\)]\\)\"\
\>", "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["3248556701", "104359368960"]}], "-", 
        FractionBox[
         RowBox[{"169", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["47888257261", "111813609600"]}], "-", 
        FractionBox[
         RowBox[{"14537549", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "76063680"], "+", 
        FractionBox[
         RowBox[{"169", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["181", "14"], "-", 
            FractionBox[
             RowBox[{"26", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"54", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "38416"]}], 
       RowBox[{
        FractionBox["21646753193", "14908481280"], "+", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["26792874173", "7454240640"]}], "-", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2744"]}], 
       RowBox[{
        FractionBox["28508247833", "4065949440"], "+", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "16464"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["29365934663", "2710632960"]}], "-", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["29880546761", "2258860800"], "+", 
        FractionBox[
         RowBox[{"72501", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "27440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["30223621493", "2371803840"]}], "-", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "9604"]}], 
       RowBox[{
        FractionBox["4352667839", "451772160"], "+", 
        FractionBox[
         RowBox[{"72501", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7663116227", "1355316480"]}], "-", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "21952"]}], 
       RowBox[{
        FractionBox["10265137571", "4065949440"], "+", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "49392"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["30909770957", "37271203200"]}], "-", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "13720"]}], 
       RowBox[{
        FractionBox["2818485163", "14908481280"], "+", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "60368"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2390869871", "89450887680"]}], "-", 
        FractionBox[
         RowBox[{"169", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "32928"]}], 
       RowBox[{
        FractionBox["184303457", "104359368960"], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["143", "196"]}], "+", 
            FractionBox[
             RowBox[{"71", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}]},
      {
       RowBox[{
        FractionBox["5029272", "588833245"], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "31213"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["24108768", "84119035"]}], "-", 
        FractionBox[
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "4459"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15187068", "32353475"]}], "-", 
        FractionBox[
         RowBox[{"55991", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "132055"], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["90", "7"], "-", 
            FractionBox[
             RowBox[{"24", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"52", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "2401"]}], 
       RowBox[{
        FractionBox["16284096", "6470695"], "+", 
        RowBox[{
         FractionBox["288", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["24", "49"]}], "+", 
           FractionBox[
            RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3033432", "588245"]}], "-", 
        RowBox[{
         FractionBox["396", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["24", "49"]}], "+", 
           FractionBox[
            RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["4488096", "588245"], "+", 
        RowBox[{
         FractionBox["528", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["24", "49"]}], "+", 
           FractionBox[
            RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5298588", "588245"]}], "-", 
        RowBox[{
         FractionBox["594", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["24", "49"]}], "+", 
           FractionBox[
            RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["174344832", "20588575"], "+", 
        FractionBox[
         RowBox[{"19008", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "12005"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3698712", "588245"]}], "-", 
        RowBox[{
         FractionBox["396", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["24", "49"]}], "+", 
           FractionBox[
            RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["2140704", "588245"], "+", 
        FractionBox[
         RowBox[{"1584", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["945468", "588245"]}], "-", 
        RowBox[{
         FractionBox["99", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["24", "49"]}], "+", 
           FractionBox[
            RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["3386304", "6470695"], "+", 
        RowBox[{
         FractionBox["32", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["24", "49"]}], "+", 
           FractionBox[
            RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3831768", "32353475"]}], "-", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "1715"]}], 
       RowBox[{
        FractionBox["1399968", "84119035"], "+", 
        FractionBox[
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "49049"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["644172", "588833245"]}], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["24", "49"]}], "+", 
            FractionBox[
             RowBox[{"46", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "31213"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["65020681", "27407511040"]}], "-", 
        FractionBox[
         RowBox[{"363", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "998816"]}], 
       RowBox[{
        FractionBox["213509703", "3915358720"], "+", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "142688"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["268852683", "301181440"]}], "-", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["838797531", "1505907200"], "-", 
        FractionBox[
         RowBox[{"435721", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "768320"], "+", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["179", "14"], "-", 
            FractionBox[
             RowBox[{"22", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"50", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "38416"]}], 
       RowBox[{
        FractionBox["522288393", "301181440"], "+", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1131061173", "301181440"]}], "-", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["1333985433", "301181440"], "+", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4306342689", "1054135040"]}], "-", 
        FractionBox[
         RowBox[{"35937", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}], 
       RowBox[{
        FractionBox["4488974523", "1505907200"], "+", 
        FractionBox[
         RowBox[{"35937", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "54880"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["512303231", "301181440"]}], "-", 
        FractionBox[
         RowBox[{"3993", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["223699839", "301181440"], "+", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "76832"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["72165489", "301181440"]}], "-", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "21952"]}], 
       RowBox[{
        FractionBox["16207587", "301181440"], "+", 
        FractionBox[
         RowBox[{"121", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["147098127", "19576793600"]}], "-", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "713440"]}], 
       RowBox[{
        FractionBox["13464033", "27407511040"], "+", 
        FractionBox[
         RowBox[{"99", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["55", "196"]}], "+", 
            FractionBox[
             RowBox[{"23", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "998816"]}]},
      {
       RowBox[{
        FractionBox["784750", "1059899841"], "+", 
        FractionBox[
         RowBox[{"50", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "343343"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6698000", "454242789"]}], "-", 
        FractionBox[
         RowBox[{"400", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "147147"]}], 
       RowBox[{
        FractionBox["1884500", "11647251"], "+", 
        FractionBox[
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "3773"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20116000", "11647251"]}], "-", 
        FractionBox[
         RowBox[{"800", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "3773"]}], 
       RowBox[{
        FractionBox["7218250", "3176523"], "-", 
        FractionBox[
         RowBox[{"12545", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "21609"], "+", 
        FractionBox[
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["89", "7"], "-", 
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"48", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["22000", "1058841"]}], "+", 
        RowBox[{
         FractionBox["400", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "49"]}], "+", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["624500", "352947"]}], "-", 
        RowBox[{
         FractionBox["300", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "49"]}], "+", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["13352000", "7411887"], "+", 
        FractionBox[
         RowBox[{"1600", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["469750", "352947"]}], "-", 
        RowBox[{
         FractionBox["150", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "49"]}], "+", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["802000", "1058841"], "+", 
        RowBox[{
         FractionBox["80", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "49"]}], "+", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1044500", "3176523"]}], "-", 
        FractionBox[
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "1029"]}], 
       RowBox[{
        FractionBox["1228000", "11647251"], "+", 
        FractionBox[
         RowBox[{"800", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "26411"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["274250", "11647251"]}], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "3773"]}], 
       RowBox[{
        FractionBox["1486000", "454242789"], "+", 
        FractionBox[
         RowBox[{"400", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "441441"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["225700", "1059899841"]}], "-", 
        FractionBox[
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "49"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}], 
         "343343"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["7665435", "30148262144"]}], "-", 
        FractionBox[
         RowBox[{"405", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5493488"]}], 
       RowBox[{
        FractionBox["40623525", "8613789184"], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "1569568"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14816925", "331299584"]}], "-", 
        FractionBox[
         RowBox[{"675", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "60368"]}], 
       RowBox[{
        FractionBox["52105275", "165649792"], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "30184"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["75068775", "30118144"]}], "-", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        FractionBox["58520475", "15059072"], "-", 
        FractionBox[
         RowBox[{"71955", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "153664"], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["177", "14"], "-", 
            FractionBox[
             RowBox[{"18", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"46", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["50355675", "30118144"]}], "+", 
        FractionBox[
         RowBox[{"6075", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["18534825", "52706752"]}], "-", 
        FractionBox[
         RowBox[{"6075", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "9604"]}], 
       RowBox[{
        FractionBox["13832775", "30118144"], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17660025", "60236288"]}], "-", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["3991275", "30118144"], "+", 
        FractionBox[
         RowBox[{"405", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7162425", "165649792"]}], "-", 
        FractionBox[
         RowBox[{"675", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "30184"]}], 
       RowBox[{
        FractionBox["3225825", "331299584"], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "422576"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5850225", "4306894592"]}], "-", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3139136"]}], 
       RowBox[{
        FractionBox["2670975", "30148262144"], "+", 
        FractionBox[
         RowBox[{"225", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "196"], "-", 
            FractionBox[
             RowBox[{"17", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5493488"]}]},
      {
       RowBox[{
        FractionBox["10240", "117766649"], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["657408", "420595175"]}], "-", 
        FractionBox[
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "245245"]}], 
       RowBox[{
        FractionBox["18048", "1294139"], "+", 
        FractionBox[
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110592", "1294139"]}], "-", 
        FractionBox[
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        FractionBox["52224", "117649"], "+", 
        RowBox[{
         FractionBox["48", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "49"], "-", 
           FractionBox[
            RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["337920", "117649"]}], "-", 
        RowBox[{
         FractionBox["192", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "49"], "-", 
           FractionBox[
            RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["13932672", "2941225"], "-", 
        FractionBox[
         RowBox[{"624", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2401"], "+", 
        FractionBox[
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["88", "7"], "-", 
            FractionBox[
             RowBox[{"16", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"44", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2138112", "823543"]}], "+", 
        FractionBox[
         RowBox[{"2304", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2401"]}], 
       RowBox[{
        FractionBox["36864", "117649"], "-", 
        RowBox[{
         FractionBox["144", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "49"], "-", 
           FractionBox[
            RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2048", "117649"]}], "+", 
        RowBox[{
         FractionBox["64", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "49"], "-", 
           FractionBox[
            RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1920", "117649"]}], "-", 
        RowBox[{
         FractionBox["24", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "49"], "-", 
           FractionBox[
            RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["282624", "32353475"], "+", 
        FractionBox[
         RowBox[{"384", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "18865"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3072", "1294139"]}], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        FractionBox["6144", "16823807"], "+", 
        FractionBox[
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2976", "117766649"]}], "-", 
        FractionBox[
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "49"], "-", 
            FractionBox[
             RowBox[{"34", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "54912"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "w"}]}], "27456"]}], 
       RowBox[{
        FractionBox["343", "988416"], "+", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}], "82368"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["343", "105600"]}], "-", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}], "10560"]}], 
       RowBox[{
        FractionBox["343", "16896"], "+", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}], "2112"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["343", "3456"]}], "-", 
        RowBox[{
         FractionBox["49", "576"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "4"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["343", "768"], "+", 
        RowBox[{
         FractionBox["49", "192"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "4"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["343", "128"]}], "-", 
        RowBox[{
         FractionBox["49", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "4"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["263081", "57600"], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["25", "2"], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["343", "128"]}], "+", 
        RowBox[{
         FractionBox["49", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "4"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["343", "768"], "-", 
        RowBox[{
         FractionBox["49", "192"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "4"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["343", "3456"]}], "+", 
        RowBox[{
         FractionBox["49", "576"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "4"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}]}], 
       RowBox[{
        FractionBox["343", "16896"], "-", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}], "2112"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["343", "105600"]}], "+", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}], "10560"]}], 
       RowBox[{
        FractionBox["343", "988416"], "-", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}], ")"}]}], "82368"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "54912"]}], "+", 
        FractionBox[
         RowBox[{
          FractionBox["1", "4"], "-", 
          RowBox[{"\[ImaginaryI]", " ", "w"}]}], "27456"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["2232", "117766649"]}], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}], 
       RowBox[{
        FractionBox["4608", "16823807"], "-", 
        FractionBox[
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2304", "1294139"]}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        FractionBox["211968", "32353475"], "-", 
        FractionBox[
         RowBox[{"384", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "18865"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1440", "117649"]}], "+", 
        RowBox[{
         FractionBox["24", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "49"], "-", 
           FractionBox[
            RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1536", "117649"]}], "-", 
        RowBox[{
         FractionBox["64", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "49"], "-", 
           FractionBox[
            RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["27648", "117649"], "+", 
        RowBox[{
         FractionBox["144", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "49"], "-", 
           FractionBox[
            RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1603584", "823543"]}], "-", 
        FractionBox[
         RowBox[{"2304", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2401"]}], 
       RowBox[{
        FractionBox["10449504", "2941225"], "+", 
        FractionBox[
         RowBox[{"624", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2401"], "+", 
        FractionBox[
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["87", "7"], "-", 
            FractionBox[
             RowBox[{"12", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["253440", "117649"]}], "+", 
        RowBox[{
         FractionBox["192", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "49"], "-", 
           FractionBox[
            RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["39168", "117649"], "-", 
        RowBox[{
         FractionBox["48", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "49"], "-", 
           FractionBox[
            RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["82944", "1294139"]}], "+", 
        FractionBox[
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        FractionBox["13536", "1294139"], "-", 
        FractionBox[
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["493056", "420595175"]}], "+", 
        FractionBox[
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "245245"]}], 
       RowBox[{
        FractionBox["7680", "117766649"], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "49"], "-", 
            FractionBox[
             RowBox[{"62", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}]},
      {
       RowBox[{
        FractionBox["1483875", "30148262144"], "-", 
        FractionBox[
         RowBox[{"225", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5493488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3250125", "4306894592"]}], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3139136"]}], 
       RowBox[{
        FractionBox["1792125", "331299584"], "-", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "422576"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3979125", "165649792"]}], "+", 
        FractionBox[
         RowBox[{"675", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "30184"]}], 
       RowBox[{
        FractionBox["2217375", "30118144"], "-", 
        FractionBox[
         RowBox[{"405", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9811125", "60236288"]}], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["7684875", "30118144"], "-", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10297125", "52706752"]}], "+", 
        FractionBox[
         RowBox[{"6075", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "9604"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["27975375", "30118144"]}], "-", 
        FractionBox[
         RowBox[{"6075", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        FractionBox["32511375", "15059072"], "+", 
        FractionBox[
         RowBox[{"71955", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "153664"], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["173", "14"], "-", 
            FractionBox[
             RowBox[{"10", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"38", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["41704875", "30118144"]}], "+", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        FractionBox["28947375", "165649792"], "-", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "30184"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8231625", "331299584"]}], "+", 
        FractionBox[
         RowBox[{"675", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "60368"]}], 
       RowBox[{
        FractionBox["22568625", "8613789184"], "-", 
        FractionBox[
         RowBox[{"2025", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "1569568"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4258575", "30148262144"]}], "+", 
        FractionBox[
         RowBox[{"405", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["65", "196"], "-", 
            FractionBox[
             RowBox[{"73", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5493488"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["90280", "1059899841"]}], "+", 
        FractionBox[
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}], 
       RowBox[{
        FractionBox["594400", "454242789"], "-", 
        FractionBox[
         RowBox[{"400", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "441441"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["109700", "11647251"]}], "+", 
        FractionBox[
         RowBox[{"25", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        FractionBox["491200", "11647251"], "-", 
        FractionBox[
         RowBox[{"800", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "26411"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["417800", "3176523"]}], "+", 
        FractionBox[
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "1029"]}], 
       RowBox[{
        FractionBox["320800", "1058841"], "-", 
        RowBox[{
         FractionBox["80", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "49"], "-", 
           FractionBox[
            RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["187900", "352947"]}], "+", 
        RowBox[{
         FractionBox["150", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "49"], "-", 
           FractionBox[
            RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["5340800", "7411887"], "-", 
        FractionBox[
         RowBox[{"1600", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["249800", "352947"]}], "+", 
        RowBox[{
         FractionBox["300", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "49"], "-", 
           FractionBox[
            RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8800", "1058841"]}], "-", 
        RowBox[{
         FractionBox["400", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "49"], "-", 
           FractionBox[
            RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["2887300", "3176523"], "+", 
        FractionBox[
         RowBox[{"12545", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "21609"], "+", 
        FractionBox[
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["86", "7"], "-", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"36", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8046400", "11647251"]}], "+", 
        FractionBox[
         RowBox[{"800", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        FractionBox["753800", "11647251"], "-", 
        FractionBox[
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "3773"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2679200", "454242789"]}], "+", 
        FractionBox[
         RowBox[{"400", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "147147"]}], 
       RowBox[{
        FractionBox["313900", "1059899841"], "-", 
        FractionBox[
         RowBox[{"50", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "49"], "-", 
            FractionBox[
             RowBox[{"82", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "343343"]}]},
      {
       RowBox[{
        FractionBox["3672009", "27407511040"], "-", 
        FractionBox[
         RowBox[{"99", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "998816"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["40117671", "19576793600"]}], "+", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "713440"]}], 
       RowBox[{
        FractionBox["4420251", "301181440"], "-", 
        FractionBox[
         RowBox[{"121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19681497", "301181440"]}], "+", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "21952"]}], 
       RowBox[{
        FractionBox["61009047", "301181440"], "-", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "76832"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["139719063", "301181440"]}], "+", 
        FractionBox[
         RowBox[{"3993", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["1224265779", "1505907200"], "-", 
        FractionBox[
         RowBox[{"35937", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "54880"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1174457097", "1054135040"]}], "+", 
        FractionBox[
         RowBox[{"35937", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}], 
       RowBox[{
        FractionBox["363814209", "301181440"], "-", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["308471229", "301181440"]}], "+", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["142442289", "301181440"], "-", 
        FractionBox[
         RowBox[{"11979", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["228762963", "1505907200"], "+", 
        FractionBox[
         RowBox[{"435721", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "768320"], "+", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["171", "14"], "-", 
            FractionBox[
             RowBox[{"6", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"34", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["73323459", "301181440"]}], "+", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["58229919", "3915358720"], "-", 
        FractionBox[
         RowBox[{"1089", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "142688"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17732913", "27407511040"]}], "+", 
        FractionBox[
         RowBox[{"363", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["57", "196"], "-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "998816"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["107362", "588833245"]}], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "31213"]}], 
       RowBox[{
        FractionBox["233328", "84119035"], "-", 
        FractionBox[
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "49049"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["638628", "32353475"]}], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "1715"]}], 
       RowBox[{
        FractionBox["564384", "6470695"], "-", 
        RowBox[{
         FractionBox["32", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "49"], "-", 
           FractionBox[
            RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["157578", "588245"]}], "+", 
        RowBox[{
         FractionBox["99", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "49"], "-", 
           FractionBox[
            RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["356784", "588245"], "-", 
        FractionBox[
         RowBox[{"1584", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["616452", "588245"]}], "+", 
        RowBox[{
         FractionBox["396", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "49"], "-", 
           FractionBox[
            RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["29057472", "20588575"], "-", 
        FractionBox[
         RowBox[{"19008", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "12005"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["883098", "588245"]}], "+", 
        RowBox[{
         FractionBox["594", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "49"], "-", 
           FractionBox[
            RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["748016", "588245"], "-", 
        RowBox[{
         FractionBox["528", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "49"], "-", 
           FractionBox[
            RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["505572", "588245"]}], "+", 
        RowBox[{
         FractionBox["396", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "49"], "-", 
           FractionBox[
            RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["2714016", "6470695"], "-", 
        RowBox[{
         FractionBox["288", "343"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "49"], "-", 
           FractionBox[
            RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2531178", "32353475"]}], "+", 
        FractionBox[
         RowBox[{"55991", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "132055"], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["85", "7"], "-", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "2401"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4018128", "84119035"]}], "+", 
        FractionBox[
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "4459"]}], 
       RowBox[{
        FractionBox["838212", "588833245"], "-", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "49"], "-", 
            FractionBox[
             RowBox[{"94", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "31213"]}]},
      {
       RowBox[{
        FractionBox["14177189", "104359368960"], "-", 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["183913067", "89450887680"]}], "+", 
        FractionBox[
         RowBox[{"169", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "32928"]}], 
       RowBox[{
        FractionBox["216806551", "14908481280"], "-", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "60368"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2377674689", "37271203200"]}], "+", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "13720"]}], 
       RowBox[{
        FractionBox["789625967", "4065949440"], "-", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "49392"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["589470479", "1355316480"]}], "+", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "21952"]}], 
       RowBox[{
        FractionBox["334820603", "451772160"], "-", 
        FractionBox[
         RowBox[{"72501", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2324893961", "2371803840"]}], "+", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "9604"]}], 
       RowBox[{
        FractionBox["2298503597", "2258860800"], "-", 
        FractionBox[
         RowBox[{"72501", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "27440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2258918051", "2710632960"]}], "+", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "10976"]}], 
       RowBox[{
        FractionBox["2192942141", "4065949440"], "-", 
        FractionBox[
         RowBox[{"24167", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "16464"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2060990321", "7454240640"]}], "+", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "2744"]}], 
       RowBox[{
        FractionBox["1665134861", "14908481280"], "-", 
        FractionBox[
         RowBox[{"2197", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "5488"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3683712097", "111813609600"]}], "+", 
        FractionBox[
         RowBox[{"14537549", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "76063680"], "+", 
        FractionBox[
         RowBox[{"169", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["169", "14"], "-", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w"}], "7"], "-", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["w", "2"]}], "7"]}], ")"}]}], "38416"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["249888977", "104359368960"]}], "+", 
        FractionBox[
         RowBox[{"169", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["25", "196"], "-", 
            FractionBox[
             RowBox[{"97", " ", "\[ImaginaryI]", " ", "w"}], "49"]}], ")"}]}],
          "38416"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.696195776217354*^9, 3.6961962885844693`*^9, 
  3.6961964292950473`*^9, 3.6961969594971304`*^9, 3.6961986596588078`*^9, 
  3.6961989280739546`*^9, 3.6961996010827093`*^9, 3.6962001856423044`*^9, 
  3.696201085030205*^9, 3.6962026950707645`*^9, 3.696202853577591*^9, 
  3.7000569118832803`*^9}],

Cell[BoxData[
 RowBox[{"\<\"det[\[ScriptCapitalM]]\"\>", "\[Rule]", 
  RowBox[{"-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"569546620103119531640625", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "215459832245127259408819200000"}], "+", 
        RowBox[{
        "2292538316338878192715306176000", " ", "\[ImaginaryI]", " ", 
         "\[Omega]"}], "+", 
        RowBox[{"11373588186081707043370559635200", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"35818697185924763610209469497760", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"81412370429575543992713265980256", " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{
        "143101041190153369308234326135484", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "5"]}], "+", 
        RowBox[{"202832920315565985604540233228516", " ", 
         SuperscriptBox["\[Omega]", "6"]}], "-", 
        RowBox[{
        "238174531290115874116844443643889", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "7"]}], "-", 
        RowBox[{"235885925270307811399239437812452", " ", 
         SuperscriptBox["\[Omega]", "8"]}], "+", 
        RowBox[{
        "199413378505084217984049519344577", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "9"]}], "+", 
        RowBox[{"145018829399832120890001341199942", " ", 
         SuperscriptBox["\[Omega]", "10"]}], "-", 
        RowBox[{"91144802326500630059897539548388", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "11"]}], "-", 
        RowBox[{"49618487230571432430284553734280", " ", 
         SuperscriptBox["\[Omega]", "12"]}], "+", 
        RowBox[{"23402723793053087871211776679648", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "13"]}], "+", 
        RowBox[{"9549214911823389593184584566752", " ", 
         SuperscriptBox["\[Omega]", "14"]}], "-", 
        RowBox[{"3360739163472386771369659068032", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "15"]}], "-", 
        RowBox[{"1015503154155689134559685134208", " ", 
         SuperscriptBox["\[Omega]", "16"]}], "+", 
        RowBox[{"261813782868741831679647816448", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "17"]}], "+", 
        RowBox[{"57121346658222895696630629888", " ", 
         SuperscriptBox["\[Omega]", "18"]}], "-", 
        RowBox[{"10433841193261291011897316352", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "19"]}], "-", 
        RowBox[{"1573273615453545028034979840", " ", 
         SuperscriptBox["\[Omega]", "20"]}], "+", 
        RowBox[{"192145507545518929396350976", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "21"]}], "+", 
        RowBox[{"18509697191353114990829568", " ", 
         SuperscriptBox["\[Omega]", "22"]}], "-", 
        RowBox[{"1352406190157305551192064", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "23"]}], "-", 
        RowBox[{"70382823576650864492544", " ", 
         SuperscriptBox["\[Omega]", "24"]}], "+", 
        RowBox[{"2323198037757565992960", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Omega]", "25"]}], "+", 
        RowBox[{"36543181184040960000", " ", 
         SuperscriptBox["\[Omega]", "26"]}]}], ")"}]}], ")"}], "/", 
    "520214385397374326089920714395869697814972953432065024"}]}]}]], "Output",
 CellChangeTimes->{3.696195776217354*^9, 3.6961962885844693`*^9, 
  3.6961964292950473`*^9, 3.6961969594971304`*^9, 3.6961986596588078`*^9, 
  3.6961989280739546`*^9, 3.6961996010827093`*^9, 3.6962001856423044`*^9, 
  3.696201085030205*^9, 3.6962026950707645`*^9, 3.696202853577591*^9, 
  3.700056912207471*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "can", " ", "use", " ", "FindRoot", " ", "comment", " ", "to", 
   " ", "find", " ", "the", " ", "QNM", " ", "frequency", " ", "\[Omega]", 
   " ", "by", " ", "setting", " ", "the", " ", "initial", " ", "value", " ", 
   "of", " ", 
   SubscriptBox["\[Omega]", "0"]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6961989890900927`*^9, 
   3.6961990864031005`*^9}, 3.6961991204656034`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wlgs", "=", 
   RowBox[{"1.35", "\[VeryThinSpace]", "-", 
    RowBox[{"0.19", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<M\>\"", "\[Rule]", "M"}], ",", 
   RowBox[{"\"\<s\>\"", "\[Rule]", "ss"}], ",", 
   RowBox[{"\"\<L\>\"", "\[Rule]", "L"}], ",", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Panduan", "[", "\[Omega]", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "wlgs"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], ",", 
   RowBox[{
   "\"\<The initial value of QNM frequency \!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\) is\>\"", "\[Rule]", "wlgs"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6961991479966717`*^9, 3.69619933156035*^9}, {
   3.6961996593386636`*^9, 3.69619974801437*^9}, {3.696199826718546*^9, 
   3.696199874115305*^9}, {3.6962001502001977`*^9, 3.6962001506436024`*^9}, 
   3.69620267096588*^9, 3.7000569170075765`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"M\"\>", "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"\<\"s\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"L\"\>", "\[Rule]", "3"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{"1.35073276853636109415883374409697618433`20.", "-", 
      RowBox[{
      "0.19299887269566460689763671492634899974`20.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"\<\"The initial value of QNM frequency \\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(0\\)]\\) is\"\>", "\[Rule]", 
    RowBox[{"1.35`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.19`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.696199270120825*^9, 3.6961992886861663`*^9}, 
   3.6961993345292397`*^9, 3.6961996052655277`*^9, 3.6961996808993473`*^9, 
   3.6961997491394267`*^9, {3.696199832013566*^9, 3.696199875318613*^9}, {
   3.696200151659278*^9, 3.6962001589154997`*^9}, 3.6962001892831035`*^9, 
   3.6962010900728717`*^9, 3.6962027033211613`*^9, 3.6962028654646397`*^9, 
   3.700056922606797*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 663},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.100000023841858,
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 475, 8, 95, "Subsection"],
Cell[1057, 32, 1830, 44, 122, "Input",
 Evaluatable->False],
Cell[2890, 78, 98, 1, 32, "Input"],
Cell[2991, 81, 3355, 96, 63, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[6371, 181, 12102, 280, 826, "Input"],
Cell[18476, 463, 2080, 29, 33, "Output"],
Cell[20559, 494, 2616, 45, 48, "Output"],
Cell[23178, 541, 13664, 390, 438, "Output"],
Cell[36845, 933, 11584, 348, 402, "Output"],
Cell[48432, 1283, 4019, 75, 282, "Output"]
}, Open  ]],
Cell[52466, 1361, 827, 19, 42, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[53318, 1384, 2639, 69, 118, "Input"],
Cell[55960, 1455, 2670, 76, 56, "Output"]
}, Open  ]],
Cell[58645, 1534, 662, 12, 42, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[59332, 1550, 5457, 139, 258, "Input"],
Cell[64792, 1691, 610, 12, 48, "Output"],
Cell[65405, 1705, 73556, 2236, 588, "Output"],
Cell[138964, 3943, 3736, 70, 234, "Output"]
}, Open  ]],
Cell[142715, 4016, 788, 14, 42, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[143528, 4034, 1029, 23, 53, "Input"],
Cell[144560, 4059, 1081, 22, 48, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/QNMs_of_SdS_black_hole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    130260,       3378]
NotebookOptionsPosition[    128756,       3327]
NotebookOutlinePosition[    129103,       3342]
CellTagsIndexPosition[    129060,       3339]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Metrix Method for Quasinormal Modes:\nmassless scalar \
field in Schwarschild-de Sitter spacetime", "Section",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.682810578955532*^9, 3.6828105892080126`*^9}, 
   3.682899271561234*^9, {3.6833035999854436`*^9, 3.6833036028579273`*^9}, {
   3.6961967098070374`*^9, 3.6961967124165344`*^9}, {3.6961977813705325`*^9, 
   3.6961978060137877`*^9}, {3.6962003901191607`*^9, 3.696200395619073*^9}},
 TextAlignment->-0.5,
 TextJustification->0.25],

Cell[BoxData[{
 StyleBox["References", "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{"arXiv", ":", "1609.05948"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"Class", ".", "Quantum"}], " ", 
    RowBox[{"Grav", ".", "34"}], " ", 
    RowBox[{"(", "2017", ")"}], " ", 
    RowBox[{"095004", " ", "[", 
     RowBox[{"arXiv", ":", "1610.08135"}], "]"}]}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", 
    StyleBox[
     RowBox[{"et", ".", " ", "al"}],
     FontSlant->"Italic"]}], ",", " ", 
   RowBox[{"arXiv", ":", "1703.06439"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]"}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, {
   3.6962647195986147`*^9, 3.6962647728816843`*^9}, {3.698919377970853*^9, 
   3.698919424892799*^9}, {3.698919468571566*^9, 3.698919482829412*^9}, {
   3.6989195439993896`*^9, 3.6989195596719923`*^9}, {3.69891960248788*^9, 
   3.698919612518206*^9}, 3.698919797560429*^9, 3.700056670855328*^9}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.685438663623215*^9, 3.6854386643782587`*^9}}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Metrix", " ", "coefficients", " ", "of", " ", "non"}], "-", 
   "grid", "-", 
   RowBox[{"based", " ", "interpolation"}]}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"where", " ", 
    StyleBox[
     RowBox[{
      StyleBox["t", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "he"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["n", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "um", 
      StyleBox["b", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "er"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["o", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "f"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["g", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ri", 
      StyleBox["d", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["p", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "oi", 
      StyleBox["n", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ts"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["i", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "s"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["d", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "n"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]]}], "+", "1", " "}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
  3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
  3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
  3.6962004006661854`*^9, 3.6962004022131395`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "21"}], ";", 
  RowBox[{"djn", "=", "2"}], ";", 
  RowBox[{"qi", "=", "0"}], ";", 
  RowBox[{"zhi", "=", "1"}], ";", 
  RowBox[{"buchang", "=", 
   FractionBox[
    RowBox[{"zhi", "-", "qi"}], "dn"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xzuo", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ii", "*", "buchang"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "dn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwen1", "=", "1"}], ";", 
  RowBox[{"dwen2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faa", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "-", 
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "mm", "]"}], "]"}]}], ")"}], "ij"], 
           RowBox[{"ij", "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"ij", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f00", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"faa", ",", "mm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ftr", "[", "mm", "]"}], "=", "f00"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"zong", "=", "1"}], ",", 
       RowBox[{"zong", "\[LessEqual]", "dn"}], ",", 
       RowBox[{"zong", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ff2", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"f00", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "zong"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ftryu", "[", 
             RowBox[{"mm", ",", "heng", ",", "zong"}], "]"}], "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"ff2", ",", "heng"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"heng", ",", "1", ",", "dn"}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DM", "[", "mm", "]"}], "=", 
     RowBox[{"Det", "[", 
      RowBox[{"ftr", "[", "mm", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DMy", "[", 
      RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ii", "+", "jj"}]], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"ftryu", "[", 
        RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "dn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DMI", "[", 
       RowBox[{"mm", ",", "jj"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], "dn"], 
        RowBox[{"DMy", "[", 
         RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"jj", "=", "1"}], ",", 
      RowBox[{"jj", "\[LessEqual]", "djn"}], ",", 
      RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Xishu", "[", 
          RowBox[{"mm", ",", "jj"}], "]"}], "=", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"DMy", "[", 
               RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], 
              RowBox[{"DM", "[", "mm", "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
           FractionBox[
            RowBox[{"DMI", "[", 
             RowBox[{"mm", ",", "jj"}], "]"}], 
            RowBox[{"DM", "[", "mm", "]"}]], ",", "mm"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Number of grid points\>\"", "\[Rule]", 
  RowBox[{"Length", "[", "xzuo", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<The values of grid points \!\(\*SubscriptBox[\(x\), \(m\)]\) \
are\>\"", "\[Rule]", "xzuo"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\(''\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\('\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(mn\)]\)\>\"", "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6759624234629993`*^9, {3.6759625860495634`*^9, 3.67596265659212*^9}, {
   3.6759626872258716`*^9, 3.675962892467659*^9}, {3.67596293019174*^9, 
   3.675962942528322*^9}, {3.6759630447198563`*^9, 3.675963154785993*^9}, {
   3.6759633025527763`*^9, 3.675963495750504*^9}, {3.6759635514086876`*^9, 
   3.675963949906818*^9}, {3.6759639802984715`*^9, 3.6759640251642356`*^9}, {
   3.6759641815538363`*^9, 3.6759642766121645`*^9}, {3.675964383774996*^9, 
   3.6759644520237637`*^9}, {3.675964532579984*^9, 3.675964533056011*^9}, {
   3.6759646207859645`*^9, 3.675964620944975*^9}, {3.6759646760750666`*^9, 
   3.675964676481092*^9}, {3.6759647321592207`*^9, 3.6759647739466734`*^9}, {
   3.675966567279064*^9, 3.6759666232076845`*^9}, {3.6759666723353744`*^9, 
   3.6759668743492517`*^9}, {3.6759669415294113`*^9, 
   3.6759669524800196`*^9}, {3.675967023653513*^9, 3.6759670725562286`*^9}, {
   3.6759671199437046`*^9, 3.675967138650751*^9}, {3.67596717468112*^9, 
   3.6759671885598984`*^9}, {3.67596724240212*^9, 3.6759672871821423`*^9}, {
   3.675967409273484*^9, 3.6759674214261384`*^9}, {3.675967475468186*^9, 
   3.6759674849877205`*^9}, {3.675967530800045*^9, 3.6759675481510344`*^9}, {
   3.6759675992137737`*^9, 3.675967600029815*^9}, {3.675967680839818*^9, 
   3.6759677054982653`*^9}, {3.675967737890082*^9, 3.6759677500255113`*^9}, {
   3.6759677836143885`*^9, 3.675967846335066*^9}, {3.6759678899174185`*^9, 
   3.6759681492211323`*^9}, 3.675968224274682*^9, 3.675968389474204*^9, {
   3.675968440821134*^9, 3.675968441017149*^9}, 3.6759694025448184`*^9, {
   3.6759699479710913`*^9, 3.675969948265132*^9}, 3.6759700585908623`*^9, {
   3.6759706842746515`*^9, 3.675970686648759*^9}, {3.675971018253724*^9, 
   3.675971070924326*^9}, {3.675971617059438*^9, 3.6759716335643625`*^9}, {
   3.6759720990616045`*^9, 3.6759721539160905`*^9}, 3.675972184081963*^9, 
   3.675972270021269*^9, {3.6759725786180863`*^9, 3.6759726079867725`*^9}, {
   3.675972693754222*^9, 3.6759727150843363`*^9}, {3.6759730227205744`*^9, 
   3.675973067455084*^9}, {3.675973122674618*^9, 3.675973139168542*^9}, 
   3.675974890664895*^9, 3.675974938133605*^9, {3.675975411894682*^9, 
   3.6759754121657286`*^9}, 3.6759759691642714`*^9, {3.6760565118614116`*^9, 
   3.6760565412920947`*^9}, 3.676056880845516*^9, {3.6760572865847235`*^9, 
   3.6760572877777915`*^9}, 3.682811064763047*^9, {3.6828117444997396`*^9, 
   3.682811822601656*^9}, {3.6828118564415054`*^9, 3.682811882230229*^9}, {
   3.6828119622436447`*^9, 3.6828120081152925`*^9}, {3.6828121323990374`*^9, 
   3.6828121782739925`*^9}, 3.6828146940554943`*^9, 3.6828147270493193`*^9, 
   3.6828151627337685`*^9, 3.682815572673541*^9, {3.6828171047212963`*^9, 
   3.682817104839142*^9}, {3.6828178115714397`*^9, 3.68281781167861*^9}, {
   3.682818353990249*^9, 3.6828183564601336`*^9}, 3.68282192547829*^9, {
   3.682845865006942*^9, 3.6828458895783854`*^9}, {3.6828459394784384`*^9, 
   3.6828459397055845`*^9}, {3.6828461241318655`*^9, 
   3.6828461242680864`*^9}, {3.6828461928505692`*^9, 
   3.6828461930093307`*^9}, {3.682847131068976*^9, 3.6828471312157183`*^9}, 
   3.6828480502545815`*^9, {3.6828483011571107`*^9, 3.682848301319743*^9}, {
   3.682849728016426*^9, 3.6828497283079348`*^9}, 3.682851733576414*^9, {
   3.682855054284144*^9, 3.682855056094044*^9}, 3.6828557236825333`*^9, {
   3.6828590290134106`*^9, 3.6828590291917*^9}, 3.682859985641057*^9, {
   3.6828616675991087`*^9, 3.682861667857625*^9}, {3.683302738035482*^9, 
   3.6833027430906067`*^9}, {3.6854372996992035`*^9, 
   3.6854373007932653`*^9}, {3.685438660421032*^9, 3.6854386607080483`*^9}, 
   3.685529089003772*^9, {3.685534719892441*^9, 3.6855347290519648`*^9}, 
   3.685534763071911*^9, 3.6855348071804333`*^9, {3.685534884429852*^9, 
   3.6855348846478643`*^9}, 3.685534940284047*^9, 3.685534970566779*^9, 
   3.6855350027536197`*^9, 3.685535047497179*^9, {3.685535089869602*^9, 
   3.6855350900456123`*^9}, 3.6855351981397953`*^9, 3.6855352440554214`*^9, {
   3.6855353418990173`*^9, 3.6855353522986126`*^9}, {3.6855355546231847`*^9, 
   3.6855355548231964`*^9}, 3.6855361229866934`*^9, {3.689880058742367*^9, 
   3.689880072107131*^9}, 3.689880112371434*^9, {3.689880433315791*^9, 
   3.6898804425093164`*^9}, 3.6898805814352627`*^9, {3.6905436739893265`*^9, 
   3.6905436743013268`*^9}, 3.6961956331154366`*^9, {3.696197256456332*^9, 
   3.696197265722399*^9}, {3.6961973507254715`*^9, 3.6961974057228436`*^9}, 
   3.6961995709825974`*^9, {3.6962006190853205`*^9, 3.696200619163449*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Number of grid points\"\>", "\[Rule]", "22"}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.700056980544465*^9}],

Cell[BoxData[
 RowBox[{"\<\"The values of grid points \\!\\(\\*SubscriptBox[\\(x\\), \
\\(m\\)]\\) are\"\>", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", "21"], ",", 
    FractionBox["2", "21"], ",", 
    FractionBox["1", "7"], ",", 
    FractionBox["4", "21"], ",", 
    FractionBox["5", "21"], ",", 
    FractionBox["2", "7"], ",", 
    FractionBox["1", "3"], ",", 
    FractionBox["8", "21"], ",", 
    FractionBox["3", "7"], ",", 
    FractionBox["10", "21"], ",", 
    FractionBox["11", "21"], ",", 
    FractionBox["4", "7"], ",", 
    FractionBox["13", "21"], ",", 
    FractionBox["2", "3"], ",", 
    FractionBox["5", "7"], ",", 
    FractionBox["16", "21"], ",", 
    FractionBox["17", "21"], ",", 
    FractionBox["6", "7"], ",", 
    FractionBox["19", "21"], ",", 
    FractionBox["20", "21"], ",", "1"}], "}"}]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.7000569805795174`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\(''\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["62344656649", "12093120"], 
       RowBox[{"-", 
        FractionBox["18105102855", "369512"]}], 
       FractionBox["107635767435", "369512"], 
       RowBox[{"-", 
        FractionBox["12593242795", "9724"]}], 
       FractionBox["348572682045", "77792"], 
       RowBox[{"-", 
        FractionBox["353705757993", "28600"]}], 
       FractionBox["7936173525", "286"], 
       RowBox[{"-", 
        FractionBox["7338206745", "143"]}], 
       FractionBox["361405371915", "4576"], 
       RowBox[{"-", 
        FractionBox["40314580705", "396"]}], 
       FractionBox["121323969963", "1100"], 
       RowBox[{"-", 
        FractionBox["201049695", "2"]}], 
       FractionBox["13543812415", "176"], 
       RowBox[{"-", 
        FractionBox["28180078605", "572"]}], 
       FractionBox["7487859105", "286"], 
       RowBox[{"-", 
        FractionBox["40821551169", "3575"]}], 
       FractionBox["36782171685", "9152"], 
       RowBox[{"-", 
        FractionBox["21658773465", "19448"]}], 
       FractionBox["40948293785", "175032"], 
       RowBox[{"-", 
        FractionBox["6470786385", "184756"]}], 
       FractionBox["123034995279", "36951200"], 
       RowBox[{"-", 
        FractionBox["55835135", "369512"]}]},
      {
       FractionBox["55835135", "369512"], 
       FractionBox["1165439971", "636480"], 
       RowBox[{"-", 
        FractionBox["2603593335", "184756"]}], 
       FractionBox["1139455765", "19448"], 
       RowBox[{"-", 
        FractionBox["3689958615", "19448"]}], 
       FractionBox["2295452565", "4576"], 
       RowBox[{"-", 
        FractionBox["3907231671", "3575"]}], 
       FractionBox["565935705", "286"], 
       RowBox[{"-", 
        FractionBox["1714435155", "572"]}], 
       FractionBox["1343149255", "352"], 
       RowBox[{"-", 
        FractionBox["810416075", "198"]}], 
       FractionBox["4070186463", "1100"], 
       RowBox[{"-", 
        FractionBox["11253445", "4"]}], 
       FractionBox["4097345595", "2288"], 
       RowBox[{"-", 
        FractionBox["135421695", "143"]}], 
       FractionBox["117621285", "286"], 
       RowBox[{"-", 
        FractionBox["4124504727", "28600"]}], 
       FractionBox["6196941765", "155584"], 
       RowBox[{"-", 
        FractionBox["81123245", "9724"]}], 
       FractionBox["4142610815", "3325608"], 
       RowBox[{"-", 
        FractionBox["2297715", "19448"]}], 
       FractionBox["197698279", "36951200"]},
      {
       RowBox[{"-", 
        FractionBox["197698279", "36951200"]}], 
       FractionBox["4966437819", "18475600"], 
       FractionBox["2116873399", "3556800"], 
       RowBox[{"-", 
        FractionBox["569113993", "97240"]}], 
       FractionBox["7566347817", "388960"], 
       RowBox[{"-", 
        FractionBox["2793707259", "57200"]}], 
       FractionBox["2929502919", "28600"], 
       RowBox[{"-", 
        FractionBox["258084027", "1430"]}], 
       FractionBox["3065298579", "11440"], 
       RowBox[{"-", 
        FractionBox["147814159", "440"]}], 
       FractionBox["3133196409", "8800"], 
       RowBox[{"-", 
        FractionBox["3155829019", "9900"]}], 
       FractionBox["1057978369", "4400"], 
       RowBox[{"-", 
        FractionBox["79059897", "520"]}], 
       FractionBox["457299177", "5720"], 
       RowBox[{"-", 
        FractionBox["247041543", "7150"]}], 
       FractionBox["1380211551", "114400"], 
       RowBox[{"-", 
        FractionBox["3228253371", "972400"]}], 
       FractionBox["539173859", "777920"], 
       RowBox[{"-", 
        FractionBox["11214651", "108680"]}], 
       FractionBox["3246359459", "332560800"], 
       RowBox[{"-", 
        FractionBox["8148181", "18475600"]}]},
      {
       FractionBox["8148181", "18475600"], 
       RowBox[{"-", 
        FractionBox["556218243", "36951200"]}], 
       FractionBox["684866763", "1847560"], 
       RowBox[{"-", 
        FractionBox["267367603", "3182400"]}], 
       RowBox[{"-", 
        FractionBox["510818049", "194480"]}], 
       FractionBox["896763609", "114400"], 
       RowBox[{"-", 
        FractionBox["113934681", "7150"]}], 
       FractionBox["155676627", "5720"], 
       RowBox[{"-", 
        FractionBox["225666189", "5720"]}], 
       FractionBox["42742987", "880"], 
       RowBox[{"-", 
        FractionBox["55830429", "1100"]}], 
       FractionBox["395407593", "8800"], 
       RowBox[{"-", 
        FractionBox["132993721", "3960"]}], 
       FractionBox["1205520057", "57200"], 
       RowBox[{"-", 
        FractionBox["1431567", "130"]}], 
       FractionBox["135376101", "28600"], 
       RowBox[{"-", 
        FractionBox["94102533", "57200"]}], 
       FractionBox["175367727", "388960"], 
       RowBox[{"-", 
        FractionBox["45601843", "486200"]}], 
       FractionBox["205744329", "14780480"], 
       RowBox[{"-", 
        FractionBox["24260859", "18475600"]}], 
       FractionBox["19679783", "332560800"]},
      {
       RowBox[{"-", 
        FractionBox["19679783", "332560800"]}], 
       FractionBox["144905621", "83140200"], 
       RowBox[{"-", 
        FractionBox["159199901", "5542680"]}], 
       FractionBox["202082741", "437580"], 
       RowBox[{"-", 
        FractionBox["42178267", "81600"]}], 
       RowBox[{"-", 
        FractionBox["30551381", "28600"]}], 
       FractionBox["73434221", "21450"], 
       RowBox[{"-", 
        FractionBox["12532643", "2145"]}], 
       FractionBox["94875641", "11440"], 
       RowBox[{"-", 
        FractionBox["3966557", "396"]}], 
       FractionBox["102022781", "9900"], 
       RowBox[{"-", 
        FractionBox["14866403", "1650"]}], 
       FractionBox["105596351", "15840"], 
       RowBox[{"-", 
        FractionBox["35595847", "8580"]}], 
       FractionBox["15391499", "7150"], 
       RowBox[{"-", 
        FractionBox["896861", "975"]}], 
       FractionBox["109169921", "343200"], 
       RowBox[{"-", 
        FractionBox["649229", "7480"]}], 
       FractionBox["15741563", "875160"], 
       RowBox[{"-", 
        FractionBox["110599349", "41570100"]}], 
       FractionBox["55478353", "221707200"], 
       RowBox[{"-", 
        FractionBox["935059", "83140200"]}]},
      {
       FractionBox["935059", "83140200"], 
       RowBox[{"-", 
        FractionBox["1359533", "4434144"]}], 
       FractionBox["7218085", "1662804"], 
       RowBox[{"-", 
        FractionBox["8058925", "175032"]}], 
       FractionBox["10581445", "19448"], 
       RowBox[{"-", 
        FractionBox["10147027", "12480"]}], 
       RowBox[{"-", 
        FractionBox["98273", "429"]}], 
       FractionBox["430555", "286"], 
       RowBox[{"-", 
        FractionBox["3854725", "1716"]}], 
       FractionBox["4275145", "1584"], 
       RowBox[{"-", 
        FractionBox["4527397", "1650"]}], 
       FractionBox["939113", "396"], 
       RowBox[{"-", 
        FractionBox["687955", "396"]}], 
       FractionBox["4905775", "4576"], 
       RowBox[{"-", 
        FractionBox["236945", "429"]}], 
       FractionBox["5031901", "21450"], 
       RowBox[{"-", 
        FractionBox["8393", "104"]}], 
       FractionBox["5115985", "233376"], 
       RowBox[{"-", 
        FractionBox["396025", "87516"]}], 
       FractionBox["739435", "1108536"], 
       RowBox[{"-", 
        FractionBox["5200069", "83140200"]}], 
       FractionBox["74587", "26604864"]},
      {
       RowBox[{"-", 
        FractionBox["74587", "26604864"]}], 
       FractionBox["2694629", "36951200"], 
       RowBox[{"-", 
        FractionBox["2820755", "2956096"]}], 
       FractionBox["3030965", "350064"], 
       RowBox[{"-", 
        FractionBox["10354155", "155584"]}], 
       FractionBox["2827587", "4576"], 
       RowBox[{"-", 
        FractionBox["1063131", "1040"]}], 
       FractionBox["142455", "572"], 
       FractionBox["2786595", "4576"], 
       RowBox[{"-", 
        FractionBox["1349285", "1584"]}], 
       FractionBox["311899", "352"], 
       RowBox[{"-", 
        FractionBox["1685621", "2200"]}], 
       FractionBox["1769705", "3168"], 
       RowBox[{"-", 
        FractionBox["784185", "2288"]}], 
       FractionBox["401745", "2288"], 
       RowBox[{"-", 
        FractionBox["42441", "572"]}], 
       FractionBox["5813619", "228800"], 
       RowBox[{"-", 
        FractionBox["48615", "7072"]}], 
       FractionBox["1979915", "1400256"], 
       RowBox[{"-", 
        FractionBox["153545", "739024"]}], 
       FractionBox["57427", "2956096"], 
       RowBox[{"-", 
        FractionBox["288851", "332560800"]}]},
      {
       FractionBox["288851", "332560800"], 
       RowBox[{"-", 
        FractionBox["14574119", "665121600"]}], 
       FractionBox["15162707", "55426800"], 
       RowBox[{"-", 
        FractionBox["16045589", "7001280"]}], 
       FractionBox["17517059", "1166880"], 
       RowBox[{"-", 
        FractionBox["20459999", "228800"]}], 
       FractionBox["29288819", "42900"], 
       RowBox[{"-", 
        FractionBox["18257773", "15600"]}], 
       FractionBox["6026461", "11440"], 
       FractionBox["2802359", "15840"], 
       RowBox[{"-", 
        FractionBox["5745299", "19800"]}], 
       FractionBox["7216769", "26400"], 
       RowBox[{"-", 
        FractionBox["8099651", "39600"]}], 
       FractionBox["8688239", "68640"], 
       RowBox[{"-", 
        FractionBox["185891", "2860"]}], 
       FractionBox["4711987", "171600"], 
       RowBox[{"-", 
        FractionBox["3223073", "343200"]}], 
       FractionBox["1973083", "777920"], 
       RowBox[{"-", 
        FractionBox["82859", "159120"]}], 
       FractionBox["10159709", "133024320"], 
       RowBox[{"-", 
        FractionBox["790223", "110853600"]}], 
       FractionBox["211631", "665121600"]},
      {
       RowBox[{"-", 
        FractionBox["211631", "665121600"]}], 
       FractionBox["109033", "13856700"], 
       RowBox[{"-", 
        FractionBox["793261", "8314020"]}], 
       FractionBox["835303", "1093950"], 
       RowBox[{"-", 
        FractionBox["449183", "97240"]}], 
       FractionBox["1003471", "42900"], 
       RowBox[{"-", 
        FractionBox["1213681", "10725"]}], 
       FractionBox["526946", "715"], 
       RowBox[{"-", 
        FractionBox["39690011", "31200"]}], 
       FractionBox["678209", "990"], 
       RowBox[{"-", 
        FractionBox["47579", "1650"]}], 
       RowBox[{"-", 
        FractionBox["162631", "2475"]}], 
       FractionBox["33467", "495"], 
       RowBox[{"-", 
        FractionBox["330799", "7150"]}], 
       FractionBox["53263", "2145"], 
       RowBox[{"-", 
        FractionBox["115106", "10725"]}], 
       FractionBox["850787", "228800"], 
       RowBox[{"-", 
        FractionBox["147637", "145860"]}], 
       FractionBox["18277", "87516"], 
       RowBox[{"-", 
        FractionBox["3871", "125970"]}], 
       FractionBox["238973", "83140200"], 
       RowBox[{"-", 
        FractionBox["5341", "41570100"]}]},
      {
       FractionBox["5341", "41570100"], 
       RowBox[{"-", 
        FractionBox["13671", "4347200"]}], 
       FractionBox["17343", "461890"], 
       RowBox[{"-", 
        FractionBox["14259", "48620"]}], 
       FractionBox["414099", "243100"], 
       RowBox[{"-", 
        FractionBox["228879", "28600"]}], 
       FractionBox["117894", "3575"], 
       RowBox[{"-", 
        FractionBox["96579", "715"]}], 
       FractionBox["1112643", "1430"], 
       RowBox[{"-", 
        FractionBox["9619381", "7200"]}], 
       FractionBox["211239", "275"], 
       RowBox[{"-", 
        FractionBox["65709", "550"]}], 
       FractionBox["1911", "110"], 
       FractionBox["2646", "715"], 
       RowBox[{"-", 
        FractionBox["18522", "3575"]}], 
       FractionBox["10437", "3575"], 
       RowBox[{"-", 
        FractionBox["16389", "14300"]}], 
       FractionBox["260631", "777920"], 
       RowBox[{"-", 
        FractionBox["931", "12870"]}], 
       FractionBox["10143", "923780"], 
       RowBox[{"-", 
        FractionBox["441", "419900"]}], 
       FractionBox["441", "9237800"]},
      {
       RowBox[{"-", 
        FractionBox["441", "9237800"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["1968329", "1440"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["441", "9237800"]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["441", "9237800"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["1968329", "1440"]}], 
       FractionBox["8820", "11"], 
       RowBox[{"-", 
        FractionBox["6615", "44"]}], 
       FractionBox["5880", "143"], 
       RowBox[{"-", 
        FractionBox["6615", "572"]}], 
       FractionBox["10584", "3575"], 
       RowBox[{"-", 
        FractionBox["735", "1144"]}], 
       FractionBox["270", "2431"], 
       RowBox[{"-", 
        FractionBox["2205", "155584"]}], 
       FractionBox["490", "415701"], 
       RowBox[{"-", 
        FractionBox["441", "9237800"]}]},
      {
       FractionBox["441", "9237800"], 
       RowBox[{"-", 
        FractionBox["441", "419900"]}], 
       FractionBox["10143", "923780"], 
       RowBox[{"-", 
        FractionBox["931", "12870"]}], 
       FractionBox["260631", "777920"], 
       RowBox[{"-", 
        FractionBox["16389", "14300"]}], 
       FractionBox["10437", "3575"], 
       RowBox[{"-", 
        FractionBox["18522", "3575"]}], 
       FractionBox["2646", "715"], 
       FractionBox["1911", "110"], 
       RowBox[{"-", 
        FractionBox["65709", "550"]}], 
       FractionBox["211239", "275"], 
       RowBox[{"-", 
        FractionBox["9619381", "7200"]}], 
       FractionBox["1112643", "1430"], 
       RowBox[{"-", 
        FractionBox["96579", "715"]}], 
       FractionBox["117894", "3575"], 
       RowBox[{"-", 
        FractionBox["228879", "28600"]}], 
       FractionBox["414099", "243100"], 
       RowBox[{"-", 
        FractionBox["14259", "48620"]}], 
       FractionBox["17343", "461890"], 
       RowBox[{"-", 
        FractionBox["13671", "4347200"]}], 
       FractionBox["5341", "41570100"]},
      {
       RowBox[{"-", 
        FractionBox["5341", "41570100"]}], 
       FractionBox["238973", "83140200"], 
       RowBox[{"-", 
        FractionBox["3871", "125970"]}], 
       FractionBox["18277", "87516"], 
       RowBox[{"-", 
        FractionBox["147637", "145860"]}], 
       FractionBox["850787", "228800"], 
       RowBox[{"-", 
        FractionBox["115106", "10725"]}], 
       FractionBox["53263", "2145"], 
       RowBox[{"-", 
        FractionBox["330799", "7150"]}], 
       FractionBox["33467", "495"], 
       RowBox[{"-", 
        FractionBox["162631", "2475"]}], 
       RowBox[{"-", 
        FractionBox["47579", "1650"]}], 
       FractionBox["678209", "990"], 
       RowBox[{"-", 
        FractionBox["39690011", "31200"]}], 
       FractionBox["526946", "715"], 
       RowBox[{"-", 
        FractionBox["1213681", "10725"]}], 
       FractionBox["1003471", "42900"], 
       RowBox[{"-", 
        FractionBox["449183", "97240"]}], 
       FractionBox["835303", "1093950"], 
       RowBox[{"-", 
        FractionBox["793261", "8314020"]}], 
       FractionBox["109033", "13856700"], 
       RowBox[{"-", 
        FractionBox["211631", "665121600"]}]},
      {
       FractionBox["211631", "665121600"], 
       RowBox[{"-", 
        FractionBox["790223", "110853600"]}], 
       FractionBox["10159709", "133024320"], 
       RowBox[{"-", 
        FractionBox["82859", "159120"]}], 
       FractionBox["1973083", "777920"], 
       RowBox[{"-", 
        FractionBox["3223073", "343200"]}], 
       FractionBox["4711987", "171600"], 
       RowBox[{"-", 
        FractionBox["185891", "2860"]}], 
       FractionBox["8688239", "68640"], 
       RowBox[{"-", 
        FractionBox["8099651", "39600"]}], 
       FractionBox["7216769", "26400"], 
       RowBox[{"-", 
        FractionBox["5745299", "19800"]}], 
       FractionBox["2802359", "15840"], 
       FractionBox["6026461", "11440"], 
       RowBox[{"-", 
        FractionBox["18257773", "15600"]}], 
       FractionBox["29288819", "42900"], 
       RowBox[{"-", 
        FractionBox["20459999", "228800"]}], 
       FractionBox["17517059", "1166880"], 
       RowBox[{"-", 
        FractionBox["16045589", "7001280"]}], 
       FractionBox["15162707", "55426800"], 
       RowBox[{"-", 
        FractionBox["14574119", "665121600"]}], 
       FractionBox["288851", "332560800"]},
      {
       RowBox[{"-", 
        FractionBox["288851", "332560800"]}], 
       FractionBox["57427", "2956096"], 
       RowBox[{"-", 
        FractionBox["153545", "739024"]}], 
       FractionBox["1979915", "1400256"], 
       RowBox[{"-", 
        FractionBox["48615", "7072"]}], 
       FractionBox["5813619", "228800"], 
       RowBox[{"-", 
        FractionBox["42441", "572"]}], 
       FractionBox["401745", "2288"], 
       RowBox[{"-", 
        FractionBox["784185", "2288"]}], 
       FractionBox["1769705", "3168"], 
       RowBox[{"-", 
        FractionBox["1685621", "2200"]}], 
       FractionBox["311899", "352"], 
       RowBox[{"-", 
        FractionBox["1349285", "1584"]}], 
       FractionBox["2786595", "4576"], 
       FractionBox["142455", "572"], 
       RowBox[{"-", 
        FractionBox["1063131", "1040"]}], 
       FractionBox["2827587", "4576"], 
       RowBox[{"-", 
        FractionBox["10354155", "155584"]}], 
       FractionBox["3030965", "350064"], 
       RowBox[{"-", 
        FractionBox["2820755", "2956096"]}], 
       FractionBox["2694629", "36951200"], 
       RowBox[{"-", 
        FractionBox["74587", "26604864"]}]},
      {
       FractionBox["74587", "26604864"], 
       RowBox[{"-", 
        FractionBox["5200069", "83140200"]}], 
       FractionBox["739435", "1108536"], 
       RowBox[{"-", 
        FractionBox["396025", "87516"]}], 
       FractionBox["5115985", "233376"], 
       RowBox[{"-", 
        FractionBox["8393", "104"]}], 
       FractionBox["5031901", "21450"], 
       RowBox[{"-", 
        FractionBox["236945", "429"]}], 
       FractionBox["4905775", "4576"], 
       RowBox[{"-", 
        FractionBox["687955", "396"]}], 
       FractionBox["939113", "396"], 
       RowBox[{"-", 
        FractionBox["4527397", "1650"]}], 
       FractionBox["4275145", "1584"], 
       RowBox[{"-", 
        FractionBox["3854725", "1716"]}], 
       FractionBox["430555", "286"], 
       RowBox[{"-", 
        FractionBox["98273", "429"]}], 
       RowBox[{"-", 
        FractionBox["10147027", "12480"]}], 
       FractionBox["10581445", "19448"], 
       RowBox[{"-", 
        FractionBox["8058925", "175032"]}], 
       FractionBox["7218085", "1662804"], 
       RowBox[{"-", 
        FractionBox["1359533", "4434144"]}], 
       FractionBox["935059", "83140200"]},
      {
       RowBox[{"-", 
        FractionBox["935059", "83140200"]}], 
       FractionBox["55478353", "221707200"], 
       RowBox[{"-", 
        FractionBox["110599349", "41570100"]}], 
       FractionBox["15741563", "875160"], 
       RowBox[{"-", 
        FractionBox["649229", "7480"]}], 
       FractionBox["109169921", "343200"], 
       RowBox[{"-", 
        FractionBox["896861", "975"]}], 
       FractionBox["15391499", "7150"], 
       RowBox[{"-", 
        FractionBox["35595847", "8580"]}], 
       FractionBox["105596351", "15840"], 
       RowBox[{"-", 
        FractionBox["14866403", "1650"]}], 
       FractionBox["102022781", "9900"], 
       RowBox[{"-", 
        FractionBox["3966557", "396"]}], 
       FractionBox["94875641", "11440"], 
       RowBox[{"-", 
        FractionBox["12532643", "2145"]}], 
       FractionBox["73434221", "21450"], 
       RowBox[{"-", 
        FractionBox["30551381", "28600"]}], 
       RowBox[{"-", 
        FractionBox["42178267", "81600"]}], 
       FractionBox["202082741", "437580"], 
       RowBox[{"-", 
        FractionBox["159199901", "5542680"]}], 
       FractionBox["144905621", "83140200"], 
       RowBox[{"-", 
        FractionBox["19679783", "332560800"]}]},
      {
       FractionBox["19679783", "332560800"], 
       RowBox[{"-", 
        FractionBox["24260859", "18475600"]}], 
       FractionBox["205744329", "14780480"], 
       RowBox[{"-", 
        FractionBox["45601843", "486200"]}], 
       FractionBox["175367727", "388960"], 
       RowBox[{"-", 
        FractionBox["94102533", "57200"]}], 
       FractionBox["135376101", "28600"], 
       RowBox[{"-", 
        FractionBox["1431567", "130"]}], 
       FractionBox["1205520057", "57200"], 
       RowBox[{"-", 
        FractionBox["132993721", "3960"]}], 
       FractionBox["395407593", "8800"], 
       RowBox[{"-", 
        FractionBox["55830429", "1100"]}], 
       FractionBox["42742987", "880"], 
       RowBox[{"-", 
        FractionBox["225666189", "5720"]}], 
       FractionBox["155676627", "5720"], 
       RowBox[{"-", 
        FractionBox["113934681", "7150"]}], 
       FractionBox["896763609", "114400"], 
       RowBox[{"-", 
        FractionBox["510818049", "194480"]}], 
       RowBox[{"-", 
        FractionBox["267367603", "3182400"]}], 
       FractionBox["684866763", "1847560"], 
       RowBox[{"-", 
        FractionBox["556218243", "36951200"]}], 
       FractionBox["8148181", "18475600"]},
      {
       RowBox[{"-", 
        FractionBox["8148181", "18475600"]}], 
       FractionBox["3246359459", "332560800"], 
       RowBox[{"-", 
        FractionBox["11214651", "108680"]}], 
       FractionBox["539173859", "777920"], 
       RowBox[{"-", 
        FractionBox["3228253371", "972400"]}], 
       FractionBox["1380211551", "114400"], 
       RowBox[{"-", 
        FractionBox["247041543", "7150"]}], 
       FractionBox["457299177", "5720"], 
       RowBox[{"-", 
        FractionBox["79059897", "520"]}], 
       FractionBox["1057978369", "4400"], 
       RowBox[{"-", 
        FractionBox["3155829019", "9900"]}], 
       FractionBox["3133196409", "8800"], 
       RowBox[{"-", 
        FractionBox["147814159", "440"]}], 
       FractionBox["3065298579", "11440"], 
       RowBox[{"-", 
        FractionBox["258084027", "1430"]}], 
       FractionBox["2929502919", "28600"], 
       RowBox[{"-", 
        FractionBox["2793707259", "57200"]}], 
       FractionBox["7566347817", "388960"], 
       RowBox[{"-", 
        FractionBox["569113993", "97240"]}], 
       FractionBox["2116873399", "3556800"], 
       FractionBox["4966437819", "18475600"], 
       RowBox[{"-", 
        FractionBox["197698279", "36951200"]}]},
      {
       FractionBox["197698279", "36951200"], 
       RowBox[{"-", 
        FractionBox["2297715", "19448"]}], 
       FractionBox["4142610815", "3325608"], 
       RowBox[{"-", 
        FractionBox["81123245", "9724"]}], 
       FractionBox["6196941765", "155584"], 
       RowBox[{"-", 
        FractionBox["4124504727", "28600"]}], 
       FractionBox["117621285", "286"], 
       RowBox[{"-", 
        FractionBox["135421695", "143"]}], 
       FractionBox["4097345595", "2288"], 
       RowBox[{"-", 
        FractionBox["11253445", "4"]}], 
       FractionBox["4070186463", "1100"], 
       RowBox[{"-", 
        FractionBox["810416075", "198"]}], 
       FractionBox["1343149255", "352"], 
       RowBox[{"-", 
        FractionBox["1714435155", "572"]}], 
       FractionBox["565935705", "286"], 
       RowBox[{"-", 
        FractionBox["3907231671", "3575"]}], 
       FractionBox["2295452565", "4576"], 
       RowBox[{"-", 
        FractionBox["3689958615", "19448"]}], 
       FractionBox["1139455765", "19448"], 
       RowBox[{"-", 
        FractionBox["2603593335", "184756"]}], 
       FractionBox["1165439971", "636480"], 
       FractionBox["55835135", "369512"]},
      {
       RowBox[{"-", 
        FractionBox["55835135", "369512"]}], 
       FractionBox["123034995279", "36951200"], 
       RowBox[{"-", 
        FractionBox["6470786385", "184756"]}], 
       FractionBox["40948293785", "175032"], 
       RowBox[{"-", 
        FractionBox["21658773465", "19448"]}], 
       FractionBox["36782171685", "9152"], 
       RowBox[{"-", 
        FractionBox["40821551169", "3575"]}], 
       FractionBox["7487859105", "286"], 
       RowBox[{"-", 
        FractionBox["28180078605", "572"]}], 
       FractionBox["13543812415", "176"], 
       RowBox[{"-", 
        FractionBox["201049695", "2"]}], 
       FractionBox["121323969963", "1100"], 
       RowBox[{"-", 
        FractionBox["40314580705", "396"]}], 
       FractionBox["361405371915", "4576"], 
       RowBox[{"-", 
        FractionBox["7338206745", "143"]}], 
       FractionBox["7936173525", "286"], 
       RowBox[{"-", 
        FractionBox["353705757993", "28600"]}], 
       FractionBox["348572682045", "77792"], 
       RowBox[{"-", 
        FractionBox["12593242795", "9724"]}], 
       FractionBox["107635767435", "369512"], 
       RowBox[{"-", 
        FractionBox["18105102855", "369512"]}], 
       FractionBox["62344656649", "12093120"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.700056980596542*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\('\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["56574159", "739024"]}], "441", 
       RowBox[{"-", "2205"}], "9310", 
       RowBox[{"-", 
        FractionBox["125685", "4"]}], 
       FractionBox["427329", "5"], 
       RowBox[{"-", "189924"}], "348840", 
       RowBox[{"-", 
        FractionBox["2136645", "4"]}], 
       FractionBox["2057510", "3"], 
       RowBox[{"-", 
        FractionBox["3703518", "5"]}], 
       FractionBox["7407036", "11"], 
       RowBox[{"-", 
        FractionBox["1028755", "2"]}], 
       FractionBox["4273290", "13"], 
       RowBox[{"-", "174420"}], 
       FractionBox["379848", "5"], 
       RowBox[{"-", 
        FractionBox["427329", "16"]}], 
       FractionBox["125685", "17"], 
       RowBox[{"-", 
        FractionBox["4655", "3"]}], 
       FractionBox["4410", "19"], 
       RowBox[{"-", 
        FractionBox["441", "20"]}], "1"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["40315631", "739024"]}], "210", 
       RowBox[{"-", "665"}], "1995", 
       RowBox[{"-", 
        FractionBox["20349", "4"]}], 
       FractionBox["54264", "5"], 
       RowBox[{"-", "19380"}], "29070", 
       RowBox[{"-", 
        FractionBox["146965", "4"]}], 
       FractionBox["117572", "3"], 
       RowBox[{"-", 
        FractionBox["176358", "5"]}], 
       FractionBox["293930", "11"], 
       RowBox[{"-", 
        FractionBox["33915", "2"]}], 
       FractionBox["116280", "13"], 
       RowBox[{"-", "3876"}], 
       FractionBox["6783", "5"], 
       RowBox[{"-", 
        FractionBox["5985", "16"]}], 
       FractionBox["1330", "17"], 
       RowBox[{"-", 
        FractionBox["35", "3"]}], 
       FractionBox["21", "19"], 
       RowBox[{"-", 
        FractionBox["1", "20"]}]},
      {
       FractionBox["1", "20"], 
       RowBox[{"-", 
        FractionBox["21", "10"]}], 
       RowBox[{"-", 
        FractionBox["158899519", "3695120"]}], "133", 
       RowBox[{"-", 
        FractionBox["1197", "4"]}], 
       FractionBox["6783", "10"], 
       RowBox[{"-", 
        FractionBox["6783", "5"]}], 
       FractionBox["11628", "5"], 
       RowBox[{"-", 
        FractionBox["6783", "2"]}], "4199", 
       RowBox[{"-", 
        FractionBox["88179", "20"]}], 
       FractionBox["58786", "15"], 
       RowBox[{"-", 
        FractionBox["29393", "10"]}], 
       FractionBox["20349", "11"], 
       RowBox[{"-", "969"}], 
       FractionBox["27132", "65"], 
       RowBox[{"-", 
        FractionBox["2907", "20"]}], 
       FractionBox["399", "10"], 
       RowBox[{"-", 
        FractionBox["133", "16"]}], 
       FractionBox["21", "17"], 
       RowBox[{"-", 
        FractionBox["7", "60"]}], 
       FractionBox["1", "190"]},
      {
       RowBox[{"-", 
        FractionBox["1", "190"]}], 
       FractionBox["63", "380"], 
       RowBox[{"-", 
        FractionBox["63", "19"]}], 
       RowBox[{"-", 
        FractionBox["6786821", "194480"]}], 
       FractionBox["189", "2"], 
       RowBox[{"-", 
        FractionBox["3213", "20"]}], 
       FractionBox["1428", "5"], 
       RowBox[{"-", "459"}], 
       FractionBox["3213", "5"], 
       RowBox[{"-", 
        FractionBox["1547", "2"]}], 
       FractionBox["3978", "5"], 
       RowBox[{"-", 
        FractionBox["13923", "20"]}], 
       FractionBox["1547", "3"], 
       RowBox[{"-", 
        FractionBox["3213", "10"]}], 
       FractionBox["1836", "11"], 
       RowBox[{"-", 
        FractionBox["357", "5"]}], 
       FractionBox["3213", "130"], 
       RowBox[{"-", 
        FractionBox["27", "4"]}], 
       FractionBox["7", "5"], 
       RowBox[{"-", 
        FractionBox["63", "304"]}], 
       FractionBox["63", "3230"], 
       RowBox[{"-", 
        FractionBox["1", "1140"]}]},
      {
       FractionBox["1", "1140"], 
       RowBox[{"-", 
        FractionBox["7", "285"]}], 
       FractionBox["7", "19"], 
       RowBox[{"-", 
        FractionBox["14", "3"]}], 
       RowBox[{"-", 
        FractionBox["16616723", "583440"]}], 
       FractionBox["357", "5"], 
       RowBox[{"-", 
        FractionBox["476", "5"]}], "136", 
       RowBox[{"-", 
        FractionBox["357", "2"]}], 
       FractionBox["3094", "15"], 
       RowBox[{"-", 
        FractionBox["3094", "15"]}], 
       FractionBox["884", "5"], 
       RowBox[{"-", 
        FractionBox["1547", "12"]}], 
       FractionBox["238", "3"], 
       RowBox[{"-", 
        FractionBox["204", "5"]}], 
       FractionBox["952", "55"], 
       RowBox[{"-", 
        FractionBox["119", "20"]}], 
       FractionBox["21", "13"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["14", "285"], 
       RowBox[{"-", 
        FractionBox["7", "1520"]}], 
       FractionBox["1", "4845"]},
      {
       RowBox[{"-", 
        FractionBox["1", "4845"]}], 
       FractionBox["7", "1292"], 
       RowBox[{"-", 
        FractionBox["70", "969"]}], 
       FractionBox["35", "51"], 
       RowBox[{"-", 
        FractionBox["105", "17"]}], 
       RowBox[{"-", 
        FractionBox["158183", "6864"]}], "56", 
       RowBox[{"-", "60"}], "70", 
       RowBox[{"-", 
        FractionBox["455", "6"]}], 
       FractionBox["364", "5"], 
       RowBox[{"-", 
        FractionBox["182", "3"]}], 
       FractionBox["130", "3"], 
       RowBox[{"-", 
        FractionBox["105", "4"]}], 
       FractionBox["40", "3"], 
       RowBox[{"-", 
        FractionBox["28", "5"]}], 
       FractionBox["21", "11"], 
       RowBox[{"-", 
        FractionBox["35", "68"]}], 
       FractionBox["70", "663"], 
       RowBox[{"-", 
        FractionBox["5", "323"]}], 
       FractionBox["7", "4845"], 
       RowBox[{"-", 
        FractionBox["1", "15504"]}]},
      {
       FractionBox["1", "15504"], 
       RowBox[{"-", 
        FractionBox["21", "12920"]}], 
       FractionBox["105", "5168"], 
       RowBox[{"-", 
        FractionBox["35", "204"]}], 
       FractionBox["315", "272"], 
       RowBox[{"-", 
        FractionBox["63", "8"]}], 
       RowBox[{"-", 
        FractionBox["62575", "3432"]}], "45", 
       RowBox[{"-", 
        FractionBox["315", "8"]}], 
       FractionBox["455", "12"], 
       RowBox[{"-", 
        FractionBox["273", "8"]}], 
       FractionBox["273", "10"], 
       RowBox[{"-", 
        FractionBox["455", "24"]}], 
       FractionBox["45", "4"], 
       RowBox[{"-", 
        FractionBox["45", "8"]}], 
       FractionBox["7", "3"], 
       RowBox[{"-", 
        FractionBox["63", "80"]}], 
       FractionBox["315", "1496"], 
       RowBox[{"-", 
        FractionBox["35", "816"]}], 
       FractionBox["105", "16796"], 
       RowBox[{"-", 
        FractionBox["3", "5168"]}], 
       FractionBox["1", "38760"]},
      {
       RowBox[{"-", 
        FractionBox["1", "38760"]}], 
       FractionBox["49", "77520"], 
       RowBox[{"-", 
        FractionBox["49", "6460"]}], 
       FractionBox["49", "816"], 
       RowBox[{"-", 
        FractionBox["49", "136"]}], 
       FractionBox["147", "80"], 
       RowBox[{"-", 
        FractionBox["49", "5"]}], 
       RowBox[{"-", 
        FractionBox["237371", "17160"]}], 
       FractionBox["147", "4"], 
       RowBox[{"-", 
        FractionBox["637", "24"]}], 
       FractionBox["637", "30"], 
       RowBox[{"-", 
        FractionBox["637", "40"]}], 
       FractionBox["637", "60"], 
       RowBox[{"-", 
        FractionBox["49", "8"]}], "3", 
       RowBox[{"-", 
        FractionBox["49", "40"]}], 
       FractionBox["49", "120"], 
       RowBox[{"-", 
        FractionBox["147", "1360"]}], 
       FractionBox["49", "2244"], 
       RowBox[{"-", 
        FractionBox["49", "15504"]}], 
       FractionBox["49", "167960"], 
       RowBox[{"-", 
        FractionBox["1", "77520"]}]},
      {
       FractionBox["1", "77520"], 
       RowBox[{"-", 
        FractionBox["1", "3230"]}], 
       FractionBox["7", "1938"], 
       RowBox[{"-", 
        FractionBox["7", "255"]}], 
       FractionBox["21", "136"], 
       RowBox[{"-", 
        FractionBox["7", "10"]}], 
       FractionBox["14", "5"], 
       RowBox[{"-", "12"}], 
       RowBox[{"-", 
        FractionBox["83293", "8580"]}], 
       FractionBox["91", "3"], 
       RowBox[{"-", 
        FractionBox["91", "5"]}], 
       FractionBox["182", "15"], 
       RowBox[{"-", 
        FractionBox["91", "12"]}], 
       FractionBox["21", "5"], 
       RowBox[{"-", "2"}], 
       FractionBox["4", "5"], 
       RowBox[{"-", 
        FractionBox["21", "80"]}], 
       FractionBox["7", "102"], 
       RowBox[{"-", 
        FractionBox["7", "510"]}], 
       FractionBox["7", "3553"], 
       RowBox[{"-", 
        FractionBox["7", "38760"]}], 
       FractionBox["1", "125970"]},
      {
       RowBox[{"-", 
        FractionBox["1", "125970"]}], 
       FractionBox["63", "335920"], 
       RowBox[{"-", 
        FractionBox["9", "4199"]}], 
       FractionBox["7", "442"], 
       RowBox[{"-", 
        FractionBox["189", "2210"]}], 
       FractionBox["189", "520"], 
       RowBox[{"-", 
        FractionBox["84", "65"]}], 
       FractionBox["54", "13"], 
       RowBox[{"-", 
        FractionBox["189", "13"]}], 
       RowBox[{"-", 
        FractionBox["1267", "220"]}], 
       FractionBox["126", "5"], 
       RowBox[{"-", 
        FractionBox["63", "5"]}], "7", 
       RowBox[{"-", 
        FractionBox["189", "52"]}], 
       FractionBox["108", "65"], 
       RowBox[{"-", 
        FractionBox["42", "65"]}], 
       FractionBox["27", "130"], 
       RowBox[{"-", 
        FractionBox["189", "3536"]}], 
       FractionBox["7", "663"], 
       RowBox[{"-", 
        FractionBox["63", "41990"]}], 
       FractionBox["63", "461890"], 
       RowBox[{"-", 
        FractionBox["1", "167960"]}]},
      {
       FractionBox["1", "167960"], 
       RowBox[{"-", 
        FractionBox["7", "50388"]}], 
       FractionBox["105", "67184"], 
       RowBox[{"-", 
        FractionBox["5", "442"]}], 
       FractionBox["105", "1768"], 
       RowBox[{"-", 
        FractionBox["63", "260"]}], 
       FractionBox["21", "26"], 
       RowBox[{"-", 
        FractionBox["30", "13"]}], 
       FractionBox["315", "52"], 
       RowBox[{"-", 
        FractionBox["35", "2"]}], 
       RowBox[{"-", 
        FractionBox["21", "11"]}], "21", 
       RowBox[{"-", 
        FractionBox["35", "4"]}], 
       FractionBox["105", "26"], 
       RowBox[{"-", 
        FractionBox["45", "26"]}], 
       FractionBox["42", "65"], 
       RowBox[{"-", 
        FractionBox["21", "104"]}], 
       FractionBox["45", "884"], 
       RowBox[{"-", 
        FractionBox["35", "3536"]}], 
       FractionBox["35", "25194"], 
       RowBox[{"-", 
        FractionBox["21", "167960"]}], 
       FractionBox["1", "184756"]},
      {
       RowBox[{"-", 
        FractionBox["1", "184756"]}], 
       FractionBox["21", "167960"], 
       RowBox[{"-", 
        FractionBox["35", "25194"]}], 
       FractionBox["35", "3536"], 
       RowBox[{"-", 
        FractionBox["45", "884"]}], 
       FractionBox["21", "104"], 
       RowBox[{"-", 
        FractionBox["42", "65"]}], 
       FractionBox["45", "26"], 
       RowBox[{"-", 
        FractionBox["105", "26"]}], 
       FractionBox["35", "4"], 
       RowBox[{"-", "21"}], 
       FractionBox["21", "11"], 
       FractionBox["35", "2"], 
       RowBox[{"-", 
        FractionBox["315", "52"]}], 
       FractionBox["30", "13"], 
       RowBox[{"-", 
        FractionBox["21", "26"]}], 
       FractionBox["63", "260"], 
       RowBox[{"-", 
        FractionBox["105", "1768"]}], 
       FractionBox["5", "442"], 
       RowBox[{"-", 
        FractionBox["105", "67184"]}], 
       FractionBox["7", "50388"], 
       RowBox[{"-", 
        FractionBox["1", "167960"]}]},
      {
       FractionBox["1", "167960"], 
       RowBox[{"-", 
        FractionBox["63", "461890"]}], 
       FractionBox["63", "41990"], 
       RowBox[{"-", 
        FractionBox["7", "663"]}], 
       FractionBox["189", "3536"], 
       RowBox[{"-", 
        FractionBox["27", "130"]}], 
       FractionBox["42", "65"], 
       RowBox[{"-", 
        FractionBox["108", "65"]}], 
       FractionBox["189", "52"], 
       RowBox[{"-", "7"}], 
       FractionBox["63", "5"], 
       RowBox[{"-", 
        FractionBox["126", "5"]}], 
       FractionBox["1267", "220"], 
       FractionBox["189", "13"], 
       RowBox[{"-", 
        FractionBox["54", "13"]}], 
       FractionBox["84", "65"], 
       RowBox[{"-", 
        FractionBox["189", "520"]}], 
       FractionBox["189", "2210"], 
       RowBox[{"-", 
        FractionBox["7", "442"]}], 
       FractionBox["9", "4199"], 
       RowBox[{"-", 
        FractionBox["63", "335920"]}], 
       FractionBox["1", "125970"]},
      {
       RowBox[{"-", 
        FractionBox["1", "125970"]}], 
       FractionBox["7", "38760"], 
       RowBox[{"-", 
        FractionBox["7", "3553"]}], 
       FractionBox["7", "510"], 
       RowBox[{"-", 
        FractionBox["7", "102"]}], 
       FractionBox["21", "80"], 
       RowBox[{"-", 
        FractionBox["4", "5"]}], "2", 
       RowBox[{"-", 
        FractionBox["21", "5"]}], 
       FractionBox["91", "12"], 
       RowBox[{"-", 
        FractionBox["182", "15"]}], 
       FractionBox["91", "5"], 
       RowBox[{"-", 
        FractionBox["91", "3"]}], 
       FractionBox["83293", "8580"], "12", 
       RowBox[{"-", 
        FractionBox["14", "5"]}], 
       FractionBox["7", "10"], 
       RowBox[{"-", 
        FractionBox["21", "136"]}], 
       FractionBox["7", "255"], 
       RowBox[{"-", 
        FractionBox["7", "1938"]}], 
       FractionBox["1", "3230"], 
       RowBox[{"-", 
        FractionBox["1", "77520"]}]},
      {
       FractionBox["1", "77520"], 
       RowBox[{"-", 
        FractionBox["49", "167960"]}], 
       FractionBox["49", "15504"], 
       RowBox[{"-", 
        FractionBox["49", "2244"]}], 
       FractionBox["147", "1360"], 
       RowBox[{"-", 
        FractionBox["49", "120"]}], 
       FractionBox["49", "40"], 
       RowBox[{"-", "3"}], 
       FractionBox["49", "8"], 
       RowBox[{"-", 
        FractionBox["637", "60"]}], 
       FractionBox["637", "40"], 
       RowBox[{"-", 
        FractionBox["637", "30"]}], 
       FractionBox["637", "24"], 
       RowBox[{"-", 
        FractionBox["147", "4"]}], 
       FractionBox["237371", "17160"], 
       FractionBox["49", "5"], 
       RowBox[{"-", 
        FractionBox["147", "80"]}], 
       FractionBox["49", "136"], 
       RowBox[{"-", 
        FractionBox["49", "816"]}], 
       FractionBox["49", "6460"], 
       RowBox[{"-", 
        FractionBox["49", "77520"]}], 
       FractionBox["1", "38760"]},
      {
       RowBox[{"-", 
        FractionBox["1", "38760"]}], 
       FractionBox["3", "5168"], 
       RowBox[{"-", 
        FractionBox["105", "16796"]}], 
       FractionBox["35", "816"], 
       RowBox[{"-", 
        FractionBox["315", "1496"]}], 
       FractionBox["63", "80"], 
       RowBox[{"-", 
        FractionBox["7", "3"]}], 
       FractionBox["45", "8"], 
       RowBox[{"-", 
        FractionBox["45", "4"]}], 
       FractionBox["455", "24"], 
       RowBox[{"-", 
        FractionBox["273", "10"]}], 
       FractionBox["273", "8"], 
       RowBox[{"-", 
        FractionBox["455", "12"]}], 
       FractionBox["315", "8"], 
       RowBox[{"-", "45"}], 
       FractionBox["62575", "3432"], 
       FractionBox["63", "8"], 
       RowBox[{"-", 
        FractionBox["315", "272"]}], 
       FractionBox["35", "204"], 
       RowBox[{"-", 
        FractionBox["105", "5168"]}], 
       FractionBox["21", "12920"], 
       RowBox[{"-", 
        FractionBox["1", "15504"]}]},
      {
       FractionBox["1", "15504"], 
       RowBox[{"-", 
        FractionBox["7", "4845"]}], 
       FractionBox["5", "323"], 
       RowBox[{"-", 
        FractionBox["70", "663"]}], 
       FractionBox["35", "68"], 
       RowBox[{"-", 
        FractionBox["21", "11"]}], 
       FractionBox["28", "5"], 
       RowBox[{"-", 
        FractionBox["40", "3"]}], 
       FractionBox["105", "4"], 
       RowBox[{"-", 
        FractionBox["130", "3"]}], 
       FractionBox["182", "3"], 
       RowBox[{"-", 
        FractionBox["364", "5"]}], 
       FractionBox["455", "6"], 
       RowBox[{"-", "70"}], "60", 
       RowBox[{"-", "56"}], 
       FractionBox["158183", "6864"], 
       FractionBox["105", "17"], 
       RowBox[{"-", 
        FractionBox["35", "51"]}], 
       FractionBox["70", "969"], 
       RowBox[{"-", 
        FractionBox["7", "1292"]}], 
       FractionBox["1", "4845"]},
      {
       RowBox[{"-", 
        FractionBox["1", "4845"]}], 
       FractionBox["7", "1520"], 
       RowBox[{"-", 
        FractionBox["14", "285"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["21", "13"]}], 
       FractionBox["119", "20"], 
       RowBox[{"-", 
        FractionBox["952", "55"]}], 
       FractionBox["204", "5"], 
       RowBox[{"-", 
        FractionBox["238", "3"]}], 
       FractionBox["1547", "12"], 
       RowBox[{"-", 
        FractionBox["884", "5"]}], 
       FractionBox["3094", "15"], 
       RowBox[{"-", 
        FractionBox["3094", "15"]}], 
       FractionBox["357", "2"], 
       RowBox[{"-", "136"}], 
       FractionBox["476", "5"], 
       RowBox[{"-", 
        FractionBox["357", "5"]}], 
       FractionBox["16616723", "583440"], 
       FractionBox["14", "3"], 
       RowBox[{"-", 
        FractionBox["7", "19"]}], 
       FractionBox["7", "285"], 
       RowBox[{"-", 
        FractionBox["1", "1140"]}]},
      {
       FractionBox["1", "1140"], 
       RowBox[{"-", 
        FractionBox["63", "3230"]}], 
       FractionBox["63", "304"], 
       RowBox[{"-", 
        FractionBox["7", "5"]}], 
       FractionBox["27", "4"], 
       RowBox[{"-", 
        FractionBox["3213", "130"]}], 
       FractionBox["357", "5"], 
       RowBox[{"-", 
        FractionBox["1836", "11"]}], 
       FractionBox["3213", "10"], 
       RowBox[{"-", 
        FractionBox["1547", "3"]}], 
       FractionBox["13923", "20"], 
       RowBox[{"-", 
        FractionBox["3978", "5"]}], 
       FractionBox["1547", "2"], 
       RowBox[{"-", 
        FractionBox["3213", "5"]}], "459", 
       RowBox[{"-", 
        FractionBox["1428", "5"]}], 
       FractionBox["3213", "20"], 
       RowBox[{"-", 
        FractionBox["189", "2"]}], 
       FractionBox["6786821", "194480"], 
       FractionBox["63", "19"], 
       RowBox[{"-", 
        FractionBox["63", "380"]}], 
       FractionBox["1", "190"]},
      {
       RowBox[{"-", 
        FractionBox["1", "190"]}], 
       FractionBox["7", "60"], 
       RowBox[{"-", 
        FractionBox["21", "17"]}], 
       FractionBox["133", "16"], 
       RowBox[{"-", 
        FractionBox["399", "10"]}], 
       FractionBox["2907", "20"], 
       RowBox[{"-", 
        FractionBox["27132", "65"]}], "969", 
       RowBox[{"-", 
        FractionBox["20349", "11"]}], 
       FractionBox["29393", "10"], 
       RowBox[{"-", 
        FractionBox["58786", "15"]}], 
       FractionBox["88179", "20"], 
       RowBox[{"-", "4199"}], 
       FractionBox["6783", "2"], 
       RowBox[{"-", 
        FractionBox["11628", "5"]}], 
       FractionBox["6783", "5"], 
       RowBox[{"-", 
        FractionBox["6783", "10"]}], 
       FractionBox["1197", "4"], 
       RowBox[{"-", "133"}], 
       FractionBox["158899519", "3695120"], 
       FractionBox["21", "10"], 
       RowBox[{"-", 
        FractionBox["1", "20"]}]},
      {
       FractionBox["1", "20"], 
       RowBox[{"-", 
        FractionBox["21", "19"]}], 
       FractionBox["35", "3"], 
       RowBox[{"-", 
        FractionBox["1330", "17"]}], 
       FractionBox["5985", "16"], 
       RowBox[{"-", 
        FractionBox["6783", "5"]}], "3876", 
       RowBox[{"-", 
        FractionBox["116280", "13"]}], 
       FractionBox["33915", "2"], 
       RowBox[{"-", 
        FractionBox["293930", "11"]}], 
       FractionBox["176358", "5"], 
       RowBox[{"-", 
        FractionBox["117572", "3"]}], 
       FractionBox["146965", "4"], 
       RowBox[{"-", "29070"}], "19380", 
       RowBox[{"-", 
        FractionBox["54264", "5"]}], 
       FractionBox["20349", "4"], 
       RowBox[{"-", "1995"}], "665", 
       RowBox[{"-", "210"}], 
       FractionBox["40315631", "739024"], "1"},
      {
       RowBox[{"-", "1"}], 
       FractionBox["441", "20"], 
       RowBox[{"-", 
        FractionBox["4410", "19"]}], 
       FractionBox["4655", "3"], 
       RowBox[{"-", 
        FractionBox["125685", "17"]}], 
       FractionBox["427329", "16"], 
       RowBox[{"-", 
        FractionBox["379848", "5"]}], "174420", 
       RowBox[{"-", 
        FractionBox["4273290", "13"]}], 
       FractionBox["1028755", "2"], 
       RowBox[{"-", 
        FractionBox["7407036", "11"]}], 
       FractionBox["3703518", "5"], 
       RowBox[{"-", 
        FractionBox["2057510", "3"]}], 
       FractionBox["2136645", "4"], 
       RowBox[{"-", "348840"}], "189924", 
       RowBox[{"-", 
        FractionBox["427329", "5"]}], 
       FractionBox["125685", "4"], 
       RowBox[{"-", "9310"}], "2205", 
       RowBox[{"-", "441"}], 
       FractionBox["56574159", "739024"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.70005698071974*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.7000569807618017`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"We", " ", "have", " ", "introduced", " ", "y"}], "=", 
    FractionBox[
     RowBox[{
      StyleBox["r", "Subsection"], 
      StyleBox["-", "Subsection"], 
      SubscriptBox[
       StyleBox["r", "Subsection"], "h"], 
      StyleBox[" ", "Subsection"]}], 
     RowBox[{
      SubscriptBox["r", "c"], "-", 
      SubscriptBox["r", "h"]}]]}], ",", "  ", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "y", "]"}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "Subsection"], 
       SubscriptBox["\[ImaginaryI]\[Omega]\[Eta]", "c"]], 
      SuperscriptBox["y", 
       RowBox[{"-", 
        SubscriptBox["\[ImaginaryI]\[Omega]\[Eta]", "h"]}]], 
      RowBox[{"G", "[", "y", "]"}], " ", "and", " ", 
      StyleBox[
       RowBox[{"\[Zeta]", "[", "y", "]"}], "Subsection"]}], 
     StyleBox["=", "Subsection"], 
     StyleBox[
      RowBox[{
       RowBox[{"y", 
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], 
        RowBox[{"G", "[", "y", "]"}], " ", "so", " ", "that", " ", 
        RowBox[{"\[Zeta]", "[", "0", "]"}]}], "=", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "1", "]"}], "=", "0"}]}], "Subsection"]}]}]}],
   "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.69620071241726*^9, 
   3.6962009008779416`*^9}, 3.696202937801279*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "F", ",", "r0", ",", "rc", ",", "\[Eta]c", ",", "\[Eta]0", ",", 
   "\[CapitalLambda]", ",", "V0", ",", "Vb", ",", "Frp", ",", "Fb", ",", "x", 
   ",", "r", ",", "Fp"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdS", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"F", "[", "r", "]"}], "2"], "*", 
     RowBox[{
      RowBox[{"\[CapitalPsi]a", "''"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Frp", "[", "r", "]"}], "*", 
     RowBox[{"F", "[", "r", "]"}], "*", 
     RowBox[{
      RowBox[{"\[CapitalPsi]a", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       RowBox[{"V0", "[", "r", "]"}]}], ")"}], "*", 
     RowBox[{"\[CapitalPsi]a", "[", "r", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdSx0", "=", 
   RowBox[{
    RowBox[{"EqAdS", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalPsi]a", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", " ", 
          RowBox[{"Psia", "[", 
           FractionBox[
            RowBox[{"r", "-", "r0"}], 
            RowBox[{"rc", "-", "r0"}]], "]"}]}], "]"}]}], ",", 
       RowBox[{"F", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"Fb", "[", 
           FractionBox[
            RowBox[{"r", "-", "r0"}], 
            RowBox[{"rc", "-", "r0"}]], "]"}]}], "]"}]}], ",", 
       RowBox[{"Frp", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"Fp", "[", 
           FractionBox[
            RowBox[{"r", "-", "r0"}], 
            RowBox[{"rc", "-", "r0"}]], "]"}]}], "]"}]}], ",", 
       RowBox[{"V0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"Vb", "[", 
           FractionBox[
            RowBox[{"r", "-", "r0"}], 
            RowBox[{"rc", "-", "r0"}]], "]"}]}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"r0", "+", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{"rc", "-", "r0"}], ")"}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]aa", "[", "x_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "*", "\[Omega]", "*", "\[Eta]0"}]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{"\[ImaginaryI]", "*", "\[Omega]", "*", "\[Eta]c"}]], "*", 
    RowBox[{"Psi", "[", "x", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdSx", "=", 
   RowBox[{"EqAdSx0", "/.", 
    RowBox[{"Psia", "\[Rule]", "\[CapitalPsi]aa"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdSb", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqAdSx", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqAdSx", ",", 
        RowBox[{
         RowBox[{"Psi", "''"}], "[", "x", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Psi", "''"}], "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"Psi", "'"}], "[", "x", "]"}], ",", 
       RowBox[{"Psi", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]\[CapitalPsi]", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], 
    RowBox[{"x", "*", 
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqAdSbianjie", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "EqAdSb", ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "*", 
       RowBox[{"Fb", "[", "x", "]"}]}], "/.", 
      RowBox[{"Psi", "\[Rule]", "\[CapitalPsi]\[CapitalPsi]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], ",", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\"\<Finally, the QNMs equation becomes\>\"", "\[Rule]", 
    RowBox[{"0", "\[Equal]", "EqAdSbianjie"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalPsi]0", "\[Rule]", 
      SubscriptBox["\[CapitalPsi]", "0"]}], ",", 
     RowBox[{"Fb", "\[Rule]", "F"}], ",", 
     RowBox[{
      RowBox[{"Fp", "[", "x", "]"}], "\[Rule]", 
      SubscriptBox["F", "r"]}], ",", 
     RowBox[{"Vb", "\[Rule]", "V"}], ",", 
     RowBox[{"\[Eta]c", "\[Rule]", 
      SubscriptBox["\[Eta]", "c"]}], ",", 
     RowBox[{"\[Eta]0", "\[Rule]", 
      SubscriptBox["\[Eta]", "0"]}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "y"}], ",", 
    RowBox[{"r0", "\[Rule]", 
     SubscriptBox["r", "h"]}], ",", 
    RowBox[{"rc", "\[Rule]", 
     SubscriptBox["r", "c"]}]}], 
   "}"}]}], "\[IndentingNewLine]", "\"\<where \!\(\*SubscriptBox[\(F\), \
\(r\)]\)=dF/dr\>\"", "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.696200952424839*^9, 3.6962009893119383`*^9}, 
   3.696201234654128*^9, {3.6962013103390107`*^9, 3.696201351867588*^9}, {
   3.696201481265911*^9, 3.6962015004272146`*^9}, {3.6962015467759542`*^9, 
   3.6962017073475857`*^9}, {3.6962017387684565`*^9, 3.696201812462494*^9}, {
   3.6962021555535126`*^9, 3.6962022262720065`*^9}, {3.696202604237633*^9, 
   3.6962026052220535`*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Finally, the QNMs equation becomes\"\>", "\[Rule]", 
  RowBox[{"0", "\[Equal]", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", 
       SuperscriptBox["y", "2"]}]], 
     RowBox[{
      RowBox[{"F", "[", "y", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", 
             SubscriptBox["F", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["r", "c"]}], "+", 
               SubscriptBox["r", "h"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
             RowBox[{"F", "[", "y", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
                SubscriptBox["\[Eta]", "0"]}], "-", 
               RowBox[{"y", " ", 
                SubscriptBox["\[Eta]", "c"]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"F", "[", "y", "]"}]], "+", 
        FractionBox[
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", 
             SubscriptBox["F", "r"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["r", "c"]}], "+", 
               SubscriptBox["r", "h"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
             RowBox[{"F", "[", "y", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
                SubscriptBox["\[Eta]", "0"]}], "-", 
               RowBox[{"y", " ", 
                SubscriptBox["\[Eta]", "c"]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"F", "[", "y", "]"}]], "+", 
        RowBox[{
         RowBox[{"1", "/", 
          SuperscriptBox[
           RowBox[{"F", "[", "y", "]"}], "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", 
            "\[Omega]", " ", 
            RowBox[{"F", "[", "y", "]"}], " ", 
            SubscriptBox["F", "r"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["r", "c"]}], "+", 
              SubscriptBox["r", "h"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
               SubscriptBox["\[Eta]", "0"]}], "-", 
              RowBox[{"y", " ", 
               SubscriptBox["\[Eta]", "c"]}]}], ")"}]}], "-", 
           RowBox[{"\[Omega]", " ", 
            SuperscriptBox[
             RowBox[{"F", "[", "y", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", 
               "\[Omega]", " ", 
               SubsuperscriptBox["\[Eta]", "0", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["y", "2"], " ", 
               SubscriptBox["\[Eta]", "c"], " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"\[Omega]", " ", 
                  SubscriptBox["\[Eta]", "c"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
               SubscriptBox["\[Eta]", "0"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], "+", 
                 RowBox[{"y", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[ImaginaryI]", "+", 
                    RowBox[{"2", " ", "\[Omega]", " ", 
                    SubscriptBox["\[Eta]", "c"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", 
            SuperscriptBox["y", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["r", "c"]}], "+", 
               SubscriptBox["r", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Omega]", "2"], "-", 
              RowBox[{"V", "[", "y", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]", "0"], "[", "y", "]"}]}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}], " ", "y", " ", 
         SubscriptBox["F", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["r", "c"]}], "+", 
           SubscriptBox["r", "h"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", "y", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
            SubscriptBox["\[Eta]", "0"]}], "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
               SubscriptBox["\[Eta]", "0"]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
               SubscriptBox["\[Eta]", "c"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CapitalPsi]", "0"], "\[Prime]",
        MultilineFunction->None], "[", "y", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]], "+", 
    RowBox[{
     RowBox[{"F", "[", "y", "]"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[CapitalPsi]", "0"], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "y", "]"}]}]}]}]}]], "Output",
 CellChangeTimes->{
  3.696201039433921*^9, 3.6962011724888177`*^9, {3.6962012409302015`*^9, 
   3.6962012616920443`*^9}, {3.6962016030015697`*^9, 3.696201614841609*^9}, {
   3.696201659798215*^9, 3.6962017078163576`*^9}, {3.696201758869244*^9, 
   3.6962017795937304`*^9}, 3.6962018129312677`*^9, 3.6962022537014704`*^9, 
   3.6962026068472705`*^9, 3.7000569837550926`*^9}],

Cell[BoxData["\<\"where \\!\\(\\*SubscriptBox[\\(F\\), \
\\(r\\)]\\)=dF/dr\"\>"], "Output",
 CellChangeTimes->{
  3.696201039433921*^9, 3.6962011724888177`*^9, {3.6962012409302015`*^9, 
   3.6962012616920443`*^9}, {3.6962016030015697`*^9, 3.696201614841609*^9}, {
   3.696201659798215*^9, 3.6962017078163576`*^9}, {3.696201758869244*^9, 
   3.6962017795937304`*^9}, 3.6962018129312677`*^9, 3.6962022537014704`*^9, 
   3.6962026068472705`*^9, 3.700056983786139*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Let", "'"}], "s", " ", "input", " ", "the", " ", "parameters", 
   " ", "and", " ", "calculate", " ", "the", " ", 
   RowBox[{"det", "[", "\[ScriptCapitalM]", "]"}]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "0"}], ";", 
  RowBox[{"rc", "=", "5"}], ";", 
  RowBox[{"r0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r0", "2"], "+", 
     RowBox[{"r0", " ", "rc"}], "+", 
     SuperscriptBox["rc", "2"]}]]}], ";", 
  RowBox[{"M", "=", 
   FractionBox[
    RowBox[{"r0", " ", "rc", " ", 
     RowBox[{"(", 
      RowBox[{"r0", "+", "rc"}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r0", "2"], "+", 
       RowBox[{"r0", " ", "rc"}], "+", 
       SuperscriptBox["rc", "2"]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]0", "=", 
   RowBox[{"-", 
    FractionBox["r0", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r0", "-", "rc"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r0"}], "+", "rc"}], ")"}], " ", 
      "\[CapitalLambda]"}]]}]}], ";", 
  RowBox[{"\[Eta]c", "=", 
   FractionBox["rc", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r0", "2"], "+", 
       RowBox[{"r0", " ", "rc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["rc", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "r_", "]"}], "=", 
   RowBox[{"\[CapitalLambda]", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["r0", "r"]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"rc", "-", "r"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"r", "+", "rc", "+", "r0"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vr", "[", "r_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "r", "]"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"L", "*", 
          RowBox[{"(", 
           RowBox[{"L", "+", "1"}], ")"}]}], 
         SuperscriptBox["r", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"F", "'"}], "[", "r", "]"}], "r"]}], ")"}]}], ",", 
     RowBox[{"r", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<mass of black hole M\>\"", "\[Rule]", "M"}], ",", 
   RowBox[{
   "\"\<cosmological constant \[CapitalLambda]\>\"", "\[Rule]", 
    "\[CapitalLambda]"}], ",", 
   RowBox[{"\"\<angular quantum number of particles L\>\"", "\[Rule]", "L"}], 
   ",", 
   RowBox[{
   "\"\<Event horizon \!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", 
    "r0"}], ",", 
   RowBox[{
   "\"\<Cosmology horizon \!\(\*SubscriptBox[\(r\), \(c\)]\)\>\"", "\[Rule]", 
    "rc"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<where F[r]\>\"", "\[Rule]", 
  RowBox[{"F", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<and V[r]\>\"", "\[Rule]", 
  RowBox[{"Vr", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fb", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"F", "[", "r", "]"}], "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"r0", "+", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{"rc", "-", "r0"}], ")"}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fp", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"F", "'"}], "[", "r", "]"}], "]"}], "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"r0", "+", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{"rc", "-", "r0"}], ")"}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Vb", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"Vr", "[", "r", "]"}], "/.", 
     RowBox[{"r", "\[Rule]", 
      RowBox[{"r0", "+", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"rc", "-", "r0"}], ")"}]}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dairu", "[", "mm_", "]"}], ":=", 
   RowBox[{
    RowBox[{"EqAdSbianjie", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu", "[", 
         RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu", "[", 
         RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], "\[Rule]", 
        RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"xzuo", "[", 
      RowBox[{"[", "mm", "]"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Juzhen", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"Dairu", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(k, i\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Juzhen", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Panduan", "[", "w_", "]"}], "=", 
   RowBox[{"Det", "[", "Juzhen", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<det[\[ScriptCapitalM]]\>\"", "\[Rule]", 
  RowBox[{"Panduan", "[", "\[Omega]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.696200528007437*^9, 3.696200529136883*^9}, 
   3.696201245612287*^9, {3.696201410943012*^9, 3.696201471058399*^9}, {
   3.6962018968116293`*^9, 3.6962019408572392`*^9}, {3.6962019788444443`*^9, 
   3.6962021419789658`*^9}, {3.696202287643141*^9, 3.6962023287077217`*^9}, {
   3.696202498276677*^9, 3.6962025508287516`*^9}, 3.696202586762038*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"mass of black hole M\"\>", "\[Rule]", 
    FractionBox["15", "31"]}], ",", 
   RowBox[{"\<\"cosmological constant \[CapitalLambda]\"\>", "\[Rule]", 
    FractionBox["1", "31"]}], ",", 
   RowBox[{"\<\"angular quantum number of particles L\"\>", "\[Rule]", "0"}], 
   ",", 
   RowBox[{"\<\"Event horizon \\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>",
     "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"Cosmology horizon \\!\\(\\*SubscriptBox[\\(r\\), \
\\(c\\)]\\)\"\>", "\[Rule]", "5"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.700056984299226*^9}],

Cell[BoxData[
 RowBox[{"\<\"where F[r]\"\>", "\[Rule]", 
  RowBox[{
   FractionBox["1", "31"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["1", "r"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "-", "r"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", "r"}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.7000569843082466`*^9}],

Cell[BoxData[
 RowBox[{"\<\"and V[r]\"\>", "\[Rule]", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      SuperscriptBox["r", "3"]}], ")"}]}], 
   RowBox[{"961", " ", 
    SuperscriptBox["r", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.7000569843147564`*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{338., {3., 10.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(k, \
i\\)]\\)\"\>", "\[Rule]", 
          TagBox[
           RowBox[{"(", "\[NoBreak]", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
            "\[NoBreak]", ")"}],
           Function[BoxForm`e$, 
            MatrixForm[BoxForm`e$]]]}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{60., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 39, 24248622515291649349, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{67., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 39, 24248622515291649349, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{98., {3., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 39, 24248622515291649349, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{85., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[39]]], "Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.7000569850215445`*^9}],

Cell[BoxData[
 RowBox[{"\<\"det[\[ScriptCapitalM]]\"\>", "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1099511627776", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "9625540298900242871411443829675731221860136299331739061465379695\
765091223777025509823139758162083714741882012671885770531866716470656226783033\
181480372346509290711112716474086207130788041365253120509429499904744694082540\
517052617991556956160000000000"}], " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
       "-", 
       RowBox[{
       "2723262891329192227548797228084254604674338400464825980318360741501321\
919086855610405351903865864242777289020077831412841406467486460896600809893573\
417039678501033795931281397950949023082749492469823762742636897513729789749567\
80898189531529871360000000", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
       "3727057265830485094845532051028632474346492525346650047736192427778568\
881091159526049313570571428768940135291313338065744629381892690826478428101563\
179206274859947643234843227516490333169776337703082459886536752722983324046144\
846754347563717371101184000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "3"]}], "+", 
       RowBox[{
       "3274541254930546808570445815996167970896322880875632202004466583265761\
578472074887509856911105403679919831307298827392691702488464192999430009027998\
094985174784986144230804295352664480656027238092150548277851158937710858124446\
5107664301077420324788633600", " ", 
        SuperscriptBox["\[Omega]", "4"]}], "-", 
       RowBox[{
       "2069792011431378570825438021500936136898900312527938912711828557121289\
531899871883389529903587085450573772354392264380332788209705479546073861714478\
592068056851191952984443395518711155189646338583931298271011427105036798246791\
26008518098450054309174312960", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "5"]}], "-", 
       RowBox[{
       "1001008023216538992202034490631865735463684102894589178942114562858953\
084645020588660722800204528263268539754356419295938009888716575529854419626296\
453501892562207051084356316128797192266707496392497970458194971574754931696348\
762452546216558004058571407360", " ", 
        SuperscriptBox["\[Omega]", "6"]}], "+", 
       RowBox[{
       "3849909258397188842693255852660235196898119457476822871385118555302059\
724115334344407568812987705157690406211422541014370585540966484276067713141768\
254224304424511554001722175528825648344256443357067942038612782618259750249190\
708424827755128615344158015488", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "7"]}], "+", 
       RowBox[{
       "1209165159503528096833629190914559052090704480295749484145251677067611\
446933559986369603978251414557169174927630709621584290016298617846316856002059\
700759761162775797018653100548851955307980796173255855186589652061991557626775\
1806259385464825476499600572416", " ", 
        SuperscriptBox["\[Omega]", "8"]}], "-", 
       RowBox[{
       "3161962346119751381772207842307963993146915298658702867847517535495524\
610846970610769547503738414631040716303722550047117701912301969238510694422526\
500201415888431652220282838433241565515415416014363753327521106495342953761338\
4785890701319871405883215839232", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "9"]}], "-", 
       RowBox[{
       "6986735504078876354758007588541791933943362517929169340054257065358194\
619226946472693031430482062873505709815266003931284751842863167428948837024363\
416185992549368014407343481847775861949239559485298055377646902280346996602255\
4421077247724204694650992197632", " ", 
        SuperscriptBox["\[Omega]", "10"]}], "+", 
       RowBox[{
       "1319683719090214317213740301412599088915613336712879526781367706898554\
061222063013096242069680248880710784839902143984115053341552643717753760837960\
114253145034528449770184086575803120540009500642080942885190795750441000898716\
92142452452641079065506821963776", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "11"]}], "+", 
       RowBox[{
       "2150673988941800441990390840991822731909149089759034936730475470641486\
368387479084231297919553505106538409898514130275821887205873253658550717697891\
282375915812433438907430265744225290431716240461611073248583053511661302638796\
02942043625434885677788094791680", " ", 
        SuperscriptBox["\[Omega]", "12"]}], "-", 
       RowBox[{
       "3046934236402534517669407851281283591560843713831338286140442889145030\
830971343032349739009613809593494275106233746533684750606076018593398945890441\
665989117956003456262798656196231160618948685101957005641749539518236269156938\
19829990517539529603377728061440", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "13"]}], "-", 
       RowBox[{
       "3775869877017802942922823534805267344945950710916664504607192581628783\
871121880291979813655487964663164045826302460970987138750705850534983300783767\
384122437463440945291769042630009405487028107852008356537217001453657244111110\
69652924297307146277926364774400", " ", 
        SuperscriptBox["\[Omega]", "14"]}], "+", 
       RowBox[{
       "4113760123300025128199191697883961954526428266402361600028047339187561\
055123602357564546326383289895252416349438834573700682931571309459436312103335\
559960322390244329987591537267287226781537565557404724807275755803000250376642\
26334591399997047132650010050560", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "15"]}], "+", 
       RowBox[{
       "3956704158816739199826239833601038144935295206951089227725269996318525\
947248175084819070669400525161668089884234453585114238740161217628442617831534\
756677179562324089365479499175377323020721620486488135697591182790598486804417\
79981437271210123414375696957440", " ", 
        SuperscriptBox["\[Omega]", "16"]}], "-", 
       RowBox[{
       "3371059894254005022495797738463813550532802120445667342402762178079138\
478045039853909689279629945211426280405289922819548259555845975389277725780806\
538615471124949576324036607223472081726659008767175053077217062654183546386462\
51072954824245830866329476792320", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "17"]}], "-", 
       RowBox[{
       "2550979804015955195492045436059618394071691024477753321596293775384394\
528711501111190288388860566020119937701739845863392892467693587230856460885485\
149091894482573408654702497966684258489439362931329975595013706953617918372335\
08449639021832381106549455585280", " ", 
        SuperscriptBox["\[Omega]", "18"]}], "+", 
       RowBox[{
       "1718142983176341311397091260839352396512858952927019720955083717705220\
725165986048704901722579378598228933816021081085691551204433231385356792142154\
797305365487551786038599209038212264437749274551171426470966545616944508790083\
45403472378491836259906921431040", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "19"]}], "+", 
       RowBox[{
       "1031534110602620184966092231467909632434337502580362868645218845095850\
920820638455259431386842804227973732991242824363655626381086679013021671558531\
479757750481718789214624756758772382571325596937600759519914409611833533143012\
09093568515252935535786978181120", " ", 
        SuperscriptBox["\[Omega]", "20"]}], "-", 
       RowBox[{
       "5525990828399946361940030183663464233894580825831199839786064709020407\
534699456535773557250940681470615518940299673245969168588980670208187854268917\
923434055364251483867429978082529432385888178146716912745208205666975021925064\
6116512823494701380036806574080", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "21"]}], "-", 
       RowBox[{
       "2642689983179532255072067154517983757690946052951643061296512564383454\
239606237523582186238460108345497726741101045744777626583262142817772675140442\
123960250442006092635890614489423029402546974343493516136962240686193428405326\
6862074552452597737793889239040", " ", 
        SuperscriptBox["\[Omega]", "22"]}], "+", 
       RowBox[{
       "1128174993284678521994051223597643737080296831753632852678540395896728\
054738972187227741048871733936630656954816696575281086808550309875391257469562\
994283050657720894787276300832776333034843815763697089513477603330692742403637\
5911187836004700215981574717440", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "23"]}], "+", 
       RowBox[{
       "4296918295025840639998129027336822645430757641149791477418739188079608\
928425616621116619571018627476382975978046059644103162089441292070312223413203\
755398532468029650071238863976172224978947875914294423186060919152059853316616\
614969400596478702718902927360", " ", 
        SuperscriptBox["\[Omega]", "24"]}], "-", 
       RowBox[{
       "1458487315475765962879784692689752432700766745007563173254185065471290\
665676442249943471837190028186386507512945353395552250416891669281443174693242\
057873071116185489051911150460620430854632668840100379998277014492514572024894\
748961605754927108153461964800", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "25"]}], "-", 
       RowBox[{
       "4404176196002945142316108796826560248068955078751418455646014316537859\
382613104874057269453162146831238263947473187430366652732105926291851018835714\
039952813740447448116165429242812945757836260582598464557642928513952735823061\
75932298239698492817149788160", " ", 
        SuperscriptBox["\[Omega]", "26"]}], "+", 
       RowBox[{
       "1180320867175622841738445051904625916934574772938261412919342928689366\
575938077545336399033745643087357425231110565242165397312423457186364122681186\
133878647332355815364527828191345765496477046107768050293639680607617308589294\
33904107180934946791003389952", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "27"]}], "+", 
       RowBox[{
       "2798506438453721244150596762735228220888050347201819311078765790740076\
780191121679592685609383480749863743600957660063295927283973089653609729828851\
193286205517107969688113109398089936037498970090769112994508830842334650341732\
9128312597021930709704024064", " ", 
        SuperscriptBox["\[Omega]", "28"]}], "-", 
       RowBox[{
       "5845998878041694147653164143279128806639676936422169664748760963146407\
368744847948939615012126046491169385474292615302560421041092273241908515970684\
666564802991830648335907878025401022209313215618300481375543110250545284469668\
084329992846313456176365568", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "29"]}], "-", 
       RowBox[{
       "1070343038410198485279090754979808355662797693088540226584882881793532\
126112678531096564344052359156750162763533139777585960545666567642750157718431\
076911939504438378886917661489324338541943179386191954684181237493852670874222\
140594879098347784171696128", " ", 
        SuperscriptBox["\[Omega]", "30"]}], "+", 
       RowBox[{
       "1706204266385481359222197535577313611726536955702188944979481817020124\
698440442736191457348846475456911704437601582243762280494274553494295253407440\
967876572680089567769797520968762151901627551815586774387308313178593178788040\
98653068367642963614367744", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "31"]}], "+", 
       RowBox[{
       "2348020794128252407370964509138732020937176567199991481411241621092175\
194873444571371378340925266824873145025015224708281800530218384730352680183286\
226925593824886091903417123040695078044984895555777096595281046432552633567202\
0350881466989994328312320", " ", 
        SuperscriptBox["\[Omega]", "32"]}], "-", 
       RowBox[{
       "2759279744360189564693203054591097681587443782854587628680103109602490\
773110644321434284952039530279783743796562970549759831621190088920824248770847\
948234076261677438306222341838957878487366283578046292908822673820597092648104\
371765936938218024089600", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "33"]}], "-", 
       RowBox[{
       "2729617568185853440711484425512897149630005528618301921595885210057746\
011015628415312115022470519942858988171608279561871035687948614450078885745368\
481532559049601365156086209945767828654167881941088009013689488372347984894287\
12295986090728223712000", " ", 
        SuperscriptBox["\[Omega]", "34"]}], "+", 
       RowBox[{
       "2229821343746871233339774308529646091804373475013330823515950645350703\
908422476018454268927256028946040015849727634014285574597185117834691528075952\
732093467952335231652330496886189796370323838573043019933068909682969015445973\
0949842607779582880000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "35"]}], "+", 
       RowBox[{
       "1464361875368044365337271714421249482028056129969743443884759722931396\
492256170065783892842548658122404746653513686250603698800352539819699649500733\
041509139882799448835333703382874411192566098646539463863543705054946626934042\
682286922814028250000", " ", 
        SuperscriptBox["\[Omega]", "36"]}], "-", 
       RowBox[{
       "7431375887446665786319144851484726250521556969091251353582744713408722\
261573996679386454279670822884622908916550074253591780845120482988655250652953\
758912656184235225917465208643814986114531471433268247781266083259426606899449\
7475799466575000000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "37"]}], "-", 
       RowBox[{
       "2735549521014340423578194348299605145972900683266000661741381104447740\
673463393941726294358810804617285840769329513598751813391488921032626302348707\
575667675752702266739050369167855210146987208230939073612825098408155742901185\
089843879140625000", " ", 
        SuperscriptBox["\[Omega]", "38"]}], "+", 
       RowBox[{
       "6500441440600003675253727078679322584507985508770258105204114269822990\
408615848853152813568483740073008161709785475201604994993706673950815842255101\
329747172921936341488886534740344905298563400268549590781148746155854746416940\
9676226562500000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Omega]", "39"]}], "+", 
       RowBox[{
       "7487321630871840319328797015335722805788095895643870481291806564618503\
173405472525333230757413670227238720554079555643711186321571490622138713880546\
897556920678931860235028209941096145357222374820649661112001577224800963348688\
82843017578125", " ", 
        SuperscriptBox["\[Omega]", "40"]}]}], ")"}]}], ")"}], "/", 
   "16274453261592051775552682650845254573876176034395802189797085060204795882\
135939586682617723275641640164471029399033154674083560357169789329776341077630\
9322565982670210122970546822593284904405121217499615138977081298828125"}]}]], \
"Output",
 CellChangeTimes->{{3.696201988026801*^9, 3.696202001290304*^9}, 
   3.6962022579516726`*^9, {3.6962022997455587`*^9, 3.6962023290827403`*^9}, 
   3.696202555962431*^9, {3.6962025876683297`*^9, 3.696202611956751*^9}, 
   3.7000569892674375`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "can", " ", "use", " ", "FindRoot", " ", "comment", " ", "to", 
   " ", "find", " ", "the", " ", "QNM", " ", "frequency", " ", "\[Omega]", 
   " ", "by", " ", "setting", " ", "the", " ", "initial", " ", "value", " ", 
   "of", " ", 
   SubscriptBox["\[Omega]", "0"]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6961989890900927`*^9, 
   3.6961990864031005`*^9}, 3.6961991204656034`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wlgs", "=", 
   RowBox[{"0.2", "-", 
    RowBox[{"0.2", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<Event horizon \!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", 
    "r0"}], ",", 
   RowBox[{
   "\"\<Cosmology horizon \!\(\*SubscriptBox[\(r\), \(c\)]\)\>\"", "\[Rule]", 
    "rc"}], ",", 
   RowBox[{"\"\<L\>\"", "\[Rule]", "L"}], ",", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Panduan", "[", "\[Omega]", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "wlgs"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], ",", 
   RowBox[{
   "\"\<The initial value of QNM frequency \!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\) is\>\"", "\[Rule]", "wlgs"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6961991479966717`*^9, 3.69619933156035*^9}, {
   3.6961996593386636`*^9, 3.69619974801437*^9}, {3.696199826718546*^9, 
   3.696199874115305*^9}, {3.6962001502001977`*^9, 3.6962001506436024`*^9}, 
   3.696202366131524*^9, {3.69620244874189*^9, 3.6962024924482737`*^9}, 
   3.696202578178051*^9, 3.700056988975932*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"Event horizon \\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>",
     "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"Cosmology horizon \\!\\(\\*SubscriptBox[\\(r\\), \
\\(c\\)]\\)\"\>", "\[Rule]", "5"}], ",", 
   RowBox[{"\<\"L\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{"0.1978669290137976698130061173351778293`20.", "-", 
      RowBox[{
      "0.21433633841396624363048237442987219907`20.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"\<\"The initial value of QNM frequency \\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(0\\)]\\) is\"\>", "\[Rule]", 
    RowBox[{"0.2`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.2`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.696199270120825*^9, 3.6961992886861663`*^9}, 
   3.6961993345292397`*^9, 3.6961996052655277`*^9, 3.6961996808993473`*^9, 
   3.6961997491394267`*^9, {3.696199832013566*^9, 3.696199875318613*^9}, {
   3.696200151659278*^9, 3.6962001589154997`*^9}, 3.6962001892831035`*^9, 
   3.6962023786983714`*^9, {3.6962024654464087`*^9, 3.6962024934639482`*^9}, {
   3.6962025715371113`*^9, 3.6962025795999928`*^9}, 3.696202620643888*^9, 
   3.700056993504058*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 663},
WindowMargins->{{-265, Automatic}, {Automatic, 14}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 533, 8, 86, "Subsection"],
Cell[1115, 32, 1830, 44, 112, "Input",
 Evaluatable->False],
Cell[2948, 78, 98, 1, 31, "Input"],
Cell[3049, 81, 2910, 82, 60, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[5984, 167, 12150, 280, 793, "Input"],
Cell[18137, 449, 2082, 29, 31, "Output"],
Cell[20222, 480, 2862, 52, 46, "Output"],
Cell[23087, 534, 28618, 789, 562, "Output"],
Cell[51708, 1325, 23762, 737, 562, "Output"],
Cell[75473, 2064, 5430, 89, 342, "Output"]
}, Open  ]],
Cell[80918, 2156, 1752, 47, 68, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[82695, 2207, 5739, 160, 309, "Input"],
Cell[88437, 2369, 7725, 210, 150, "Output"],
Cell[96165, 2581, 464, 7, 31, "Output"]
}, Open  ]],
Cell[96644, 2591, 662, 12, 39, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[97331, 2607, 6551, 195, 471, "Input"],
Cell[103885, 2804, 803, 16, 75, "Output"],
Cell[104691, 2822, 556, 14, 46, "Output"],
Cell[105250, 2838, 743, 21, 53, "Output"],
Cell[105996, 2861, 4627, 130, 120, "Output"],
Cell[110626, 2993, 14821, 255, 2479, "Output"]
}, Open  ]],
Cell[125462, 3251, 788, 14, 39, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[126275, 3269, 1196, 28, 72, "Input"],
Cell[127474, 3299, 1254, 24, 52, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

